NNLO phase-space integrals for semi-inclusive deep-inelastic scattering

We evaluate the phase-space integrals that arise in double real emission diagrams for semi-inclusive deep-inelastic scattering at next-to-next-to-leading order (NNLO) in QCD. Utilizing the reverse unitarity technique, we convert these integrals into loop integrals, allowing us to employ integration-by-parts identities and reduce them to a set of master integrals. The master integrals are then solved using the method of differential equations and expressed in terms of Goncharov polylogarithms. By examining the series expansion in the dimensional regulator, we discover additional relations among some of the master integrals. As an alternative approach, we solve the master integrals by decomposing them into angular and radial components. The angular parts are evaluated using Mellin-Barnes representation, while special attention is given to the singular structures of the radial integrals to handle them accurately. Here the results are provided in terms of one-fold integrals over classical polylogarithms. This approach provides a clearer understanding of the origin of soft and collinear singularities.

==> anc/Evaluation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     22648,        561]
NotebookOptionsPosition[     19996,        512]
NotebookOutlinePosition[     20426,        529]
CellTagsIndexPosition[     20383,        526]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[""], "Input",ExpressionUUID->"e7346c68-f7a2-46e2-85ff-cc21a54ae156"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Code",
 CellLabel->"In[1]:=",ExpressionUUID->"f779d47c-98c3-4b36-aead-9002789a4228"],

Cell["numerical evaluation of GPLs via ginsh", "Text",ExpressionUUID->"d2d2f867-75a0-4649-a110-23fb3723b343"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Quiet", "[", 
     RowBox[{"RunProcess", "[", 
      RowBox[{
      "\"\<ginsh\>\"", ",", "\"\<ExitCode\>\"", ",", "\"\<exit();\>\""}], 
      "]"}], "]"}], "===", "0"}], ",", "\n", 
   RowBox[{
    RowBox[{"ginshN", "[", 
     RowBox[{"expr_", ",", "p_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"prog", ",", 
        RowBox[{"Gs", "=", 
         RowBox[{"DeleteDuplicates", "[", 
          RowBox[{"Cases", "[", 
           RowBox[{"expr", ",", "_G", ",", 
            RowBox[{"-", "1"}]}], "]"}], "]"}]}], ",", "GsN"}], "}"}], ",", 
      "\n", 
      RowBox[{
       RowBox[{"prog", "=", 
        RowBox[{"\"\<Digits=\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"Ceiling", "[", "p", "]"}], "]"}], "<>", "\"\<:\\n\>\"", "<>", 
         RowBox[{"StringJoin", "@@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"\"\<evalf(\>\"", "<>", 
              RowBox[{"StringReplace", "[", 
               RowBox[{
                RowBox[{"ToString", "[", 
                 RowBox[{"#", ",", "InputForm"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"\"\< \>\"", "->", "\"\<\>\""}], ",", 
                  RowBox[{"\"\<[\>\"", "->", "\"\<(\>\""}], ",", 
                  RowBox[{"\"\<]\>\"", "->", "\"\<)\>\""}], ",", 
                  RowBox[{"\"\<Sqrt\>\"", "->", "\"\<sqrt\>\""}]}], "}"}]}], 
               "]"}], "<>", "\"\<);\\n\>\""}], "&"}], "/@", "Gs"}], ")"}]}], 
         "<>", "\"\<exit();\>\""}]}], ";", "\n", 
       RowBox[{"GsN", "=", 
        RowBox[{"ToExpression", "/@", 
         RowBox[{"StringSplit", "[", 
          RowBox[{"StringReplace", "[", 
           RowBox[{
            RowBox[{"RunProcess", "[", 
             RowBox[{
             "\"\<ginsh\>\"", ",", "\"\<StandardOutput\>\"", ",", "prog"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"a", ":", "NumberString"}], "~~", "\"\<E\>\"", "~~", 
               RowBox[{"b", ":", "NumberString"}]}], ":>", 
              RowBox[{"a", "<>", "\"\<*^\>\"", "<>", "b"}]}], "}"}]}], "]"}], 
          "]"}]}]}], ";", "\n", 
       RowBox[{"expr", "/.", 
        RowBox[{"Dispatch", "[", 
         RowBox[{"Thread", "[", 
          RowBox[{"Gs", "->", "GsN"}], "]"}], "]"}]}]}]}], "\n", "]"}]}], ",",
    "\n", 
   RowBox[{"Print", "[", 
    RowBox[{"Style", "[", 
     RowBox[{
     "\"\<ginsh not found. Visit https://ginac.de/ to install GinaC.\>\"", 
      ",", 
      RowBox[{"{", 
       RowBox[{"Large", ",", "Bold", ",", "Red"}], "}"}]}], "]"}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"Print", " ", "warning"}], "*)"}], "]"}]], "Code",
 CellLabel->"In[2]:=",ExpressionUUID->"f40c778c-bfa7-4bc8-b214-22edaffb9449"],

Cell["Results of differential equations method:", "Text",
 CellChangeTimes->{{3.943572204587832*^9, 
  3.943572223820003*^9}},ExpressionUUID->"9c8bf197-5593-4e7f-9787-\
7392f30b6f21"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"jtoG", "=", 
   RowBox[{"Fold", "[", 
    RowBox[{"ReplaceAll", ",", 
     RowBox[{"<<", "\"\<de_results.m\>\""}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9435679389488993`*^9, 3.943567964797086*^9}, 
   3.943572245292596*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"213c2d6e-2747-4b86-9b1d-1454fbe692cb"],

Cell[BoxData["\<\"Results of differential equations method for the master \
integrals.\\nFormat:{RRtoJ,JtoG,Grules,notations}, where\\n    RRtoJ --- \
rules expressing $RR_k(n_1,n_2,n_3)$ via canonical basis $J_k$,\\n    JtoG \
--- rules expressing J_k via G1,G2,...,G1627 functions,\\n    Grules --- \
definition rules for G1,G2,...,G1627 functions as GPLs,\\n    notations --- \
definition of notations x1,z1,x2,z2.\\nNB: \[CurlyEpsilon]=d-4.\"\>"], "Print",
 CellChangeTimes->{3.943572248429344*^9, 3.943572930325001*^9, 
  3.943573184413385*^9, 3.943573364356874*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"718b6148-b3ec-45ea-9d8e-d8e2b2cef4ea"]
}, Open  ]],

Cell["Results of angular-radial decomposition method:", "Text",
 CellChangeTimes->{{3.943572204587832*^9, 3.943572223820003*^9}, {
  3.943572272085265*^9, 
  3.943572285548012*^9}},ExpressionUUID->"fe389046-11a1-409a-977f-\
91448a9b8d84"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"jtoIntegrands", "=", 
   RowBox[{"Fold", "[", 
    RowBox[{"ReplaceAll", ",", 
     RowBox[{"<<", "\"\<rad_results.m\>\""}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.94253108637062*^9, 3.942531115122494*^9}, 
   3.942531237421348*^9, {3.942531289802455*^9, 3.942531298394155*^9}, {
   3.9435701910009117`*^9, 3.9435702123088827`*^9}, {3.94357124114288*^9, 
   3.943571257950521*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"fc6d3876-f689-447c-be1d-9ebf88485f09"],

Cell[BoxData["\<\"Results of angular-radial decomposition method for the \
master integrals.\\nFormat:{RRtoInt,GtoLi,prefactors,notations}, where\\n    \
RRtoInt ---  integrands in symbolic form containing GPLs and classical \
polylogs,\\n    GtoLi --- rules to convert the GPLs to classical polylogs,\\n \
   prefactors --- expression for prefactors in the integrands,\\n    \
notations --- two square roots square roots present in the expression.\\nNB: \
\[CurlyEpsilon]=d-4.\"\>"], "Print",
 CellChangeTimes->{3.943570213405506*^9, 3.943571639535885*^9, 
  3.943572288700445*^9, 3.943572952201226*^9, 3.9435731937847233`*^9, 
  3.9435733678819723`*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"99ab1cd6-ce7a-4a52-ad1e-4df105a22c55"]
}, Open  ]],

Cell["Test point", "Text",
 CellChangeTimes->{{3.943573406420869*^9, 
  3.943573410700942*^9}},ExpressionUUID->"2ed0a8dd-20da-499f-9b86-\
695b36792a5a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"point", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"xp", "->", 
      RowBox[{"7", "/", "10"}]}], ",", 
     RowBox[{"zp", "->", 
      RowBox[{"3", "/", "10"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9435725297962646`*^9, 3.943572530212524*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"b725e9cd-e7b9-4b8e-8d08-8afe663106a9"],

Cell["Low-precision comparison:", "Text",
 CellChangeTimes->{{3.943572311955996*^9, 
  3.9435723281001177`*^9}},ExpressionUUID->"3d6b2d22-0d52-4de5-9f26-\
5649c76d3059"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"ginshN", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"RR08", "[", 
       RowBox[{"1", ",", "1", ",", "1"}], "]"}], "/.", "jtoG"}], "/.", 
     "point"}], ",", "10"}], "]"}], " ", "]"}], "\[IndentingNewLine]", 
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"RR08", "[", 
      RowBox[{"1", ",", "1", ",", "1"}], "]"}], "/.", "jtoIntegrands"}], "/.", 
    RowBox[{"N", "[", "point", "]"}]}], "/.", 
   RowBox[{"sd_SeriesData", ":>", 
    RowBox[{"MapAt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"NIntegrate", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", "0", ",", "1"}], "}"}]}], "]"}], "&"}], ",", "sd",
       ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "All"}], "}"}]}], "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.942531536827334*^9, {3.942695188538993*^9, 3.942695188967656*^9}, {
   3.942826936861968*^9, 3.942826950619204*^9}, {3.94282700521579*^9, 
   3.9428270056654243`*^9}, {3.94282723675136*^9, 3.942827237922233*^9}, {
   3.942827285384047*^9, 3.942827285672781*^9}, {3.9428273363813667`*^9, 
   3.942827373794805*^9}, {3.943570244642457*^9, 3.943570353592374*^9}, {
   3.943570385185547*^9, 3.9435703987939253`*^9}, 3.943571266839566*^9, {
   3.943571363759611*^9, 3.94357138191245*^9}, {3.9435716634024353`*^9, 
   3.9435717850845833`*^9}, {3.943572060965014*^9, 3.943572097693008*^9}, {
   3.943572371316986*^9, 3.943572381532728*^9}, 3.943572417214004*^9, {
   3.9435724928944597`*^9, 3.943572523044507*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"15638047-790b-430e-88d3-346fd13b4899"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.130761`", ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["28", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[CurlyEpsilon]", "2"]}]], "-", 
     FractionBox["19.14519287065597`", "\[CurlyEpsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{"7.678676400083032`", "\[VeryThinSpace]", "-", 
       RowBox[{"2.0724163126336257`*^-15", " ", "\[ImaginaryI]"}]}], ")"}], 
     "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"20.298267023478793`", "\[VeryThinSpace]", "-", 
        RowBox[{"2.0724163126336257`*^-15", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", "\[CurlyEpsilon]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"38.89001394674289`", "\[VeryThinSpace]", "-", 
        RowBox[{"2.0724163126336257`*^-15", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["\[CurlyEpsilon]", "2"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[CurlyEpsilon]", "]"}], "3"],
      SeriesData[$CellContext`\[CurlyEpsilon], 0, {}, -2, 3, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[CurlyEpsilon], 0, {
      Rational[28, 3], -19.14519287065597, 
      Complex[7.678676400083032, -2.0724163126336257`*^-15], 
      Complex[20.298267023478793`, -2.0724163126336257`*^-15], 
      Complex[-38.89001394674289, 2.0724163126336257`*^-15]}, -2, 3, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.9435716649172792`*^9, 3.943571713196849*^9}, {
   3.9435717587154713`*^9, 3.9435717858982687`*^9}, {3.9435720627509003`*^9, 
   3.9435720978719797`*^9}, 3.9435723295742598`*^9, {3.943572469245886*^9, 
   3.943572532017688*^9}, 3.943573207338839*^9, 3.94357338076324*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"b4781273-eecb-4d4e-bc12-6d32adf407b5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.218627`", ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["9.333333333333343`", 
      SuperscriptBox["\[CurlyEpsilon]", "2"]], "-", 
     FractionBox["19.145192870655986`", "\[CurlyEpsilon]"], "+", 
     "7.678676400076932`", "+", 
     RowBox[{"20.298267028685853`", " ", "\[CurlyEpsilon]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"38.890013946738975`", "\[VeryThinSpace]", "+", 
        RowBox[{"4.8546970917439655`*^-12", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["\[CurlyEpsilon]", "2"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[CurlyEpsilon]", "]"}], "3"],
      SeriesData[$CellContext`\[CurlyEpsilon], 0, {}, -2, 3, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[CurlyEpsilon], 0, {
     9.333333333333343, -19.145192870655986`, 7.678676400076932, 
      20.298267028685853`, 
      Complex[-38.890013946738975`, -4.8546970917439655`*^-12]}, -2, 3, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.9435716649172792`*^9, 3.943571713196849*^9}, {
   3.9435717587154713`*^9, 3.9435717858982687`*^9}, {3.9435720627509003`*^9, 
   3.9435720978719797`*^9}, 3.9435723295742598`*^9, {3.943572469245886*^9, 
   3.943572532017688*^9}, 3.943573207338839*^9, 3.943573380987595*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"fb80cb93-d8bb-4ab4-818e-ef2edd1c388d"]
}, Open  ]],

Cell["High-precision comparison:", "Text",
 CellChangeTimes->{{3.943572311955996*^9, 
  3.943572340803838*^9}},ExpressionUUID->"197ee90c-95c3-4cd8-a45d-\
6463f8a1ef08"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"deRes", "=", 
    RowBox[{"ginshN", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"jtoG", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2"}], "]"}], "]"}], "/.", "point"}], ",", 
      "20"}], "]"}]}], ";"}], "]"}]], "Input",
 CellChangeTimes->{{3.943570531680277*^9, 3.943570558144184*^9}, {
  3.943570663903883*^9, 3.9435706711913424`*^9}, {3.943570727231641*^9, 
  3.943570727303693*^9}, {3.943570900287258*^9, 3.94357090033495*^9}, {
  3.943571830946932*^9, 3.9435718355547667`*^9}, {3.943572575901161*^9, 
  3.9435725761084633`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"a1f01521-69db-44a1-98a8-66959aa2c44b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"18.314778`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.943571852621787*^9, 3.943572360419261*^9, 
  3.943572555245057*^9, 3.943572709026517*^9, 3.94357274059114*^9, 
  3.943573232624795*^9, 3.9435733993565407`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"d5d6ffbe-41f6-49b7-a9dd-d40d2675640b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"radRes", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"jtoIntegrands", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "2"}], "]"}], "]"}], "/.", "point"}], "/.", 
     RowBox[{"sd_SeriesData", ":>", 
      RowBox[{"MapAt", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"NIntegrate", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", "0", ",", "1"}], "}"}], ",", 
           RowBox[{"WorkingPrecision", "->", "20"}], ",", 
           RowBox[{"PrecisionGoal", "->", "15"}]}], "]"}], "&"}], ",", "sd", 
        ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "All"}], "}"}]}], "]"}]}]}]}], ";"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.943570567559754*^9, 3.943570676943864*^9}, {
   3.943570723791801*^9, 3.943570724607526*^9}, {3.943570766384679*^9, 
   3.943570766511735*^9}, {3.943570807071794*^9, 3.94357083042358*^9}, {
   3.943570878440116*^9, 3.943570878551567*^9}, {3.943571047911888*^9, 
   3.9435710501190767`*^9}, 3.943571269551804*^9, {3.9435718125316668`*^9, 
   3.943571842610783*^9}, {3.943572570005514*^9, 3.94357257010076*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"569fbdc6-cfe7-4b5d-b811-e74264a851fa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"114.620033`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9435719613980207`*^9, 3.9435724690174723`*^9, 
  3.943572566530045*^9, 3.943572690580144*^9, 3.943573347881757*^9, 
  3.943573514030623*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"89450701-09ed-492d-b631-78b5ab32424c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Chop", "[", 
  RowBox[{
   RowBox[{"deRes", "-", "radRes"}], ",", 
   SuperscriptBox["10", 
    RowBox[{"-", "14"}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.943570693327608*^9, 3.94357069684793*^9}, {
  3.943570741783708*^9, 3.943570743223728*^9}, {3.943570963407393*^9, 
  3.943570966385087*^9}, {3.9435710076155643`*^9, 3.9435710089829407`*^9}, {
  3.9435719057005033`*^9, 3.943571907738944*^9}, {3.943572042915883*^9, 
  3.943572043022696*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"d6f81007-97a2-456c-87ce-c72129bee292"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[CurlyEpsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[CurlyEpsilon], 0, {}, 3, 3, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[CurlyEpsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[CurlyEpsilon], 0, {}, 3, 3, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[CurlyEpsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[CurlyEpsilon], 0, {}, 3, 3, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[CurlyEpsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[CurlyEpsilon], 0, {}, 3, 3, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[CurlyEpsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[CurlyEpsilon], 0, {}, 3, 3, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[CurlyEpsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[CurlyEpsilon], 0, {}, 3, 3, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[CurlyEpsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[CurlyEpsilon], 0, {}, 3, 3, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[CurlyEpsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[CurlyEpsilon], 0, {}, 3, 3, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[CurlyEpsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[CurlyEpsilon], 0, {}, 3, 3, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[CurlyEpsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[CurlyEpsilon], 0, {}, 3, 3, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[CurlyEpsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[CurlyEpsilon], 0, {}, 3, 3, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[CurlyEpsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[CurlyEpsilon], 0, {}, 3, 3, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[CurlyEpsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[CurlyEpsilon], 0, {}, 3, 3, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[CurlyEpsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[CurlyEpsilon], 0, {}, 3, 3, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[CurlyEpsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[CurlyEpsilon], 0, {}, 3, 3, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[CurlyEpsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[CurlyEpsilon], 0, {}, 3, 3, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[CurlyEpsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[CurlyEpsilon], 0, {}, 3, 3, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[CurlyEpsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[CurlyEpsilon], 0, {}, 3, 3, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[CurlyEpsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[CurlyEpsilon], 0, {}, 3, 3, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[CurlyEpsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[CurlyEpsilon], 0, {}, 3, 3, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{
  3.943570697293524*^9, {3.943570749534101*^9, 3.943570770284898*^9}, 
   3.9435708675596313`*^9, {3.94357094544598*^9, 3.943570966640167*^9}, 
   3.943571009195945*^9, {3.943572038842943*^9, 3.9435720435089893`*^9}, 
   3.9435724690713263`*^9, 3.943572709078862*^9, 3.943572740643401*^9, 
   3.943573347940701*^9, 3.943573514092939*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"acc13a83-b619-4b8f-8506-fad3217fb949"]
}, Open  ]]
},
WindowSize->{2189.25, 1571.25},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>2. Inherited,
FrontEndVersion->"14.2 for Linux x86 (64-bit) (September 18, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2b64062e-2d36-4339-8048-9ce680a66d25"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 81, 0, 59, "Input",ExpressionUUID->"e7346c68-f7a2-46e2-85ff-cc21a54ae156"],
Cell[638, 22, 200, 4, 102, "Code",ExpressionUUID->"f779d47c-98c3-4b36-aead-9002789a4228"],
Cell[841, 28, 109, 0, 67, "Text",ExpressionUUID->"d2d2f867-75a0-4649-a110-23fb3723b343"],
Cell[953, 30, 2903, 74, 348, "Code",ExpressionUUID->"f40c778c-bfa7-4bc8-b214-22edaffb9449"],
Cell[3859, 106, 183, 3, 67, "Text",ExpressionUUID->"9c8bf197-5593-4e7f-9787-7392f30b6f21"],
Cell[CellGroupData[{
Cell[4067, 113, 349, 8, 59, "Input",ExpressionUUID->"213c2d6e-2747-4b86-9b1d-1454fbe692cb"],
Cell[4419, 123, 675, 10, 272, "Print",ExpressionUUID->"718b6148-b3ec-45ea-9d8e-d8e2b2cef4ea"]
}, Open  ]],
Cell[5109, 136, 238, 4, 67, "Text",ExpressionUUID->"fe389046-11a1-409a-977f-91448a9b8d84"],
Cell[CellGroupData[{
Cell[5372, 144, 505, 10, 59, "Input",ExpressionUUID->"fc6d3876-f689-447c-be1d-9ebf88485f09"],
Cell[5880, 156, 759, 12, 272, "Print",ExpressionUUID->"99ab1cd6-ce7a-4a52-ad1e-4df105a22c55"]
}, Open  ]],
Cell[6654, 171, 152, 3, 67, "Text",ExpressionUUID->"2ed0a8dd-20da-499f-9b86-695b36792a5a"],
Cell[6809, 176, 378, 10, 59, "Input",ExpressionUUID->"b725e9cd-e7b9-4b8e-8d08-8afe663106a9"],
Cell[7190, 188, 169, 3, 67, "Text",ExpressionUUID->"3d6b2d22-0d52-4de5-9f26-5649c76d3059"],
Cell[CellGroupData[{
Cell[7384, 195, 1677, 38, 104, "Input",ExpressionUUID->"15638047-790b-430e-88d3-346fd13b4899"],
Cell[9064, 235, 1786, 39, 97, "Output",ExpressionUUID->"b4781273-eecb-4d4e-bc12-6d32adf407b5"],
Cell[10853, 276, 1422, 30, 87, "Output",ExpressionUUID->"fb80cb93-d8bb-4ab4-818e-ef2edd1c388d"]
}, Open  ]],
Cell[12290, 309, 168, 3, 67, "Text",ExpressionUUID->"197ee90c-95c3-4cd8-a45d-6463f8a1ef08"],
Cell[CellGroupData[{
Cell[12483, 316, 702, 16, 59, "Input",ExpressionUUID->"a1f01521-69db-44a1-98a8-66959aa2c44b"],
Cell[13188, 334, 344, 6, 67, "Output",ExpressionUUID->"d5d6ffbe-41f6-49b7-a9dd-d40d2675640b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13569, 345, 1260, 29, 141, "Input",ExpressionUUID->"569fbdc6-cfe7-4b5d-b811-e74264a851fa"],
Cell[14832, 376, 326, 6, 67, "Output",ExpressionUUID->"89450701-09ed-492d-b631-78b5ab32424c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15195, 387, 552, 11, 62, "Input",ExpressionUUID->"d6f81007-97a2-456c-87ce-c72129bee292"],
Cell[15750, 400, 4230, 109, 116, "Output",ExpressionUUID->"acc13a83-b619-4b8f-8506-fad3217fb949"]
}, Open  ]]
}
]
*)



==> anc/de_results.m <==
Print["Results of differential equations method for the master \
integrals.\nFormat:{RRtoJ,JtoG,Grules,notations}, where\n    RRtoJ --- rules \
expressing $RR_k(n_1,n_2,n_3)$ via canonical basis $J_k$,\n    JtoG --- rules \
expressing J_k via G1,G2,...,G1627 functions,\n    Grules --- definition \
rules for G1,G2,...,G1627 functions as GPLs,\n    notations --- definition of \
notations x1,z1,x2,z2.\nNB: \[CurlyEpsilon]=d-4."]
{{RR01[0, 0, 0] -> -(((-1 + xp)*(-1 + zp)*J[1])/
     (xp*(1 + \[CurlyEpsilon])^2)), RR01[0, 0, 1] -> 
   J[2]/(4*\[CurlyEpsilon]^2), RR01[1, 1, 1] -> 
   -1/4*(xp^2*J[3])/((-1 + xp)*zp*\[CurlyEpsilon]^2), 
  RR02[1, 1, 1] -> (xp^2*J[4])/(4*(-1 + xp)*(-1 + zp)*\[CurlyEpsilon]^2), 
  RR03[0, 0, 1] -> J[5]/(2*\[CurlyEpsilon]*(1 + \[CurlyEpsilon])), 
  RR03[1, 1, 1] -> -1/4*(xp*J[6])/((-1 + zp)*\[CurlyEpsilon]^2), 
  RR04[1, 1, 1] -> -1/4*(xp^2*J[7])/((-1 + zp)*zp*\[CurlyEpsilon]^2), 
  RR05[0, 0, 1] -> -1/2*J[8]/\[CurlyEpsilon]^2 - J[9]/\[CurlyEpsilon]^2, 
  RR05[0, 0, 2] -> (2*(-1 + zp)*J[1])/zp + ((xp - zp)*J[2])/(8*zp) + 
    ((1 + xp)*J[8])/4 + ((1 + xp + zp + xp*zp)*J[9])/(4*zp), 
  RR05[0, 1, 1] -> (x1*z1*J[10])/(4*zp*\[CurlyEpsilon]^2), 
  RR05[1, 1, 1] -> (xp^2*J[11])/(4*(1 + xp)*zp*\[CurlyEpsilon]^2), 
  RR06[0, 1, 1] -> ((-xp + xp^2 - 2*xp^2*(1 - z2))*J[12])/
    (2*(1 + 2*xp + xp^2 - 4*xp*zp)*\[CurlyEpsilon]^2), 
  RR06[1, 1, 1] -> -1/4*(xp^2*J[13])/((1 + xp)*(-1 + zp)*\[CurlyEpsilon]^2), 
  RR07[0, 1, 1] -> ((xp - xp*zp + 2*x2*xp*zp)*J[14])/
    (2*(1 - 2*zp + 4*xp*zp + zp^2)*\[CurlyEpsilon]^2), 
  RR07[1, 1, 1] -> ((xp - 2*xp*zp + 2*x2*xp*zp + xp*zp^2 - 2*x2*xp*zp^2)*
      J[14])/(4*zp*(1 - 2*zp + 4*xp*zp + zp^2)*\[CurlyEpsilon]^2) + 
    (xp*J[15])/(4*zp*\[CurlyEpsilon]^2), RR08[1, 1, 1] -> 
   -1/4*(xp^2*J[16])/((-1 + zp)*zp*\[CurlyEpsilon]^2), 
  RR10[1, 1, 1] -> ((xp^2 + 2*x2*xp^2*zp - xp^2*zp^2 + 2*x2*xp^2*zp^2)*J[14])/
     (4*(-1 + xp)*zp*(1 - 2*zp + 4*xp*zp + zp^2)*\[CurlyEpsilon]^2) - 
    (xp^2*J[17])/(4*(-1 + xp)*zp*\[CurlyEpsilon]^2), 
  RR11[1, 1, 1] -> -1/4*(xp^2*J[18])/((-1 + xp)*zp*\[CurlyEpsilon]^2), 
  RR12[1, 1, 1] -> -1/4*(xp^2*J[19])/((-1 + xp)*zp*\[CurlyEpsilon]^2), 
  RR13[1, 1, 1] -> ((-xp^2 - 2*x2*xp^2*zp + xp^2*zp^2 - 2*x2*xp^2*zp^2)*
      J[14])/(4*(-1 + xp)*zp*(1 - 2*zp + 4*xp*zp + zp^2)*\[CurlyEpsilon]^2) - 
    (xp^2*J[20])/(4*(-1 + xp)*zp*\[CurlyEpsilon]^2)}, 
 {J[1] -> SeriesData[\[CurlyEpsilon], 0, {-1, -G13 + G27 + G5 - G8/2, 
     -G144 - G148 + G13*G27 - G42 - G45/4 + G13*G5 - G61 - G71 - (G13*G8)/2 + 
      (G27*G8)/2 + (G5*G8)/2 + Pi^2/8, -(G13*G144) - G13*G148 + G217 - 
      G220/8 + G235 + G305 + G309 - G382 - G13*G42 - (G13*G45)/4 + 
      (G27*G45)/4 + (G45*G5)/4 - G13*G61 + G708 + G27*G71 + G5*G71 + G712 + 
      G728 + G732 - (G144*G8)/2 - (G148*G8)/2 + (G13*G27*G8)/2 - (G42*G8)/2 + 
      (G13*G5*G8)/2 - (G61*G8)/2 - (G71*G8)/2 + (G13*Pi^2)/8 - (G27*Pi^2)/8 - 
      (G5*Pi^2)/8 + (G8*Pi^2)/16 - (7*Zeta[3])/12, -G1069 - G1570 - G1571 - 
      G1578 - G1579 - G1610 - G1611 - G1618 - G1619 + G13*G217 - 
      (G13*G220)/8 + G13*G235 + (G220*G27)/8 + G13*G305 + G13*G309 + 
      G27*G382 - (G144*G45)/4 - (G148*G45)/4 + (G13*G27*G45)/4 - 
      (G42*G45)/4 + (G220*G5)/8 + G382*G5 + (G13*G45*G5)/4 - (G45*G61)/4 + 
      G13*G708 - G144*G71 - G148*G71 - G42*G71 - (G45*G71)/4 - G61*G71 + 
      G13*G712 + G13*G728 + G13*G732 - (G13*G144*G8)/2 - (G13*G148*G8)/2 + 
      (G217*G8)/2 + (G235*G8)/2 + (G305*G8)/2 + (G309*G8)/2 - (G382*G8)/2 - 
      (G13*G42*G8)/2 - (G13*G61*G8)/2 + (G708*G8)/2 + (G27*G71*G8)/2 + 
      (G5*G71*G8)/2 + (G712*G8)/2 + (G728*G8)/2 + (G732*G8)/2 - G829 - 
      G831/16 - G834 - G856 - G857 - G967 - G968 - G975 - G976 + 
      (G144*Pi^2)/8 + (G148*Pi^2)/8 - (G13*G27*Pi^2)/8 + (G42*Pi^2)/8 + 
      (G45*Pi^2)/32 - (G13*G5*Pi^2)/8 + (G61*Pi^2)/8 + (G71*Pi^2)/8 + 
      (G13*G8*Pi^2)/16 - (G27*G8*Pi^2)/16 - (G5*G8*Pi^2)/16 - Pi^4/384 - 
      (7*G13*Zeta[3])/12 + (7*G27*Zeta[3])/12 + (7*G5*Zeta[3])/12 - 
      (7*G8*Zeta[3])/24}, 0, 5, 1], J[2] -> SeriesData[\[CurlyEpsilon], 0, 
    {-8*G8, -12*G45 + 8*G69 - 8*G13*G8 + 8*G27*G8 + 8*G5*G8 - (4*Pi^2)/3, 
     -14*G220 + 8*G242 + 12*G359 - 8*G380 - 12*G13*G45 + 12*G27*G45 + 
      12*G45*G5 + 8*G13*G69 - 8*G27*G69 - 8*G5*G69 - 8*G144*G8 - 8*G148*G8 + 
      8*G13*G27*G8 - 8*G42*G8 + 8*G13*G5*G8 - 8*G61*G8 - 8*G71*G8 - 
      (4*G13*Pi^2)/3 + (4*G15*Pi^2)/3 + (4*G27*Pi^2)/3 + (4*G5*Pi^2)/3 - 
      (G8*Pi^2)/3 + 4*Zeta[3], 14*G1026 - 8*G1034 - 12*G1060 + 8*G1068 - 
      14*G13*G220 + 8*G13*G242 + 14*G220*G27 - 8*G242*G27 + 12*G13*G359 - 
      12*G27*G359 - 8*G13*G380 + 8*G27*G380 - 12*G144*G45 - 12*G148*G45 + 
      12*G13*G27*G45 - 12*G42*G45 + 14*G220*G5 - 8*G242*G5 - 12*G359*G5 + 
      8*G380*G5 + 12*G13*G45*G5 - 12*G45*G61 + 8*G144*G69 + 8*G148*G69 - 
      8*G13*G27*G69 + 8*G42*G69 - 8*G13*G5*G69 + 8*G61*G69 - 12*G45*G71 + 
      8*G69*G71 - 8*G13*G144*G8 - 8*G13*G148*G8 + 8*G217*G8 + 8*G235*G8 + 
      8*G305*G8 + 8*G309*G8 - 8*G382*G8 - 8*G13*G42*G8 - 8*G13*G61*G8 + 
      8*G708*G8 + 8*G27*G71*G8 + 8*G5*G71*G8 + 8*G712*G8 + 8*G728*G8 + 
      8*G732*G8 - 15*G831 + 8*G839 + 12*G868 - 8*G877 - (4*G144*Pi^2)/3 - 
      (4*G148*Pi^2)/3 + (4*G13*G15*Pi^2)/3 + (4*G13*G27*Pi^2)/3 - 
      (4*G15*G27*Pi^2)/3 - (4*G42*Pi^2)/3 + (G45*Pi^2)/6 + (4*G49*Pi^2)/3 + 
      (4*G13*G5*Pi^2)/3 - (4*G15*G5*Pi^2)/3 - (4*G61*Pi^2)/3 + (G69*Pi^2)/3 - 
      (4*G71*Pi^2)/3 - (4*G73*Pi^2)/3 - (G13*G8*Pi^2)/3 + (G27*G8*Pi^2)/3 + 
      (G5*G8*Pi^2)/3 + Pi^4/15 + 4*G13*Zeta[3] - 4*G15*Zeta[3] - 
      4*G27*Zeta[3] - 4*G5*Zeta[3] - (2*G8*Zeta[3])/3}, 1, 5, 1], 
  J[3] -> SeriesData[\[CurlyEpsilon], 0, 
    {-32, -32*G13 + 32*G27 + 32*G5 - 16*G8, -32*G144 - 32*G148 + 32*G13*G27 - 
      32*G42 + 32*G13*G5 - 32*G61 - 32*G71 - 16*G13*G8 + 16*G27*G8 + 
      16*G5*G8 + 4*Pi^2, -32*G13*G144 - 32*G13*G148 + 32*G217 + 16*G220 + 
      32*G235 - 8*G242 + 32*G305 + 32*G309 - 8*G359 - 32*G382 - 32*G13*G42 - 
      32*G13*G61 + 32*G708 + 32*G27*G71 + 32*G5*G71 + 32*G712 + 32*G728 + 
      32*G732 - 16*G144*G8 - 16*G148*G8 + 16*G13*G27*G8 - 16*G42*G8 + 
      16*G13*G5*G8 - 16*G61*G8 - 16*G71*G8 + 4*G13*Pi^2 - 4*G27*Pi^2 - 
      4*G5*Pi^2 + (10*G8*Pi^2)/3 - (32*Zeta[3])/3, -20*G1026 + 8*G1034 + 
      8*G1060 - 32*G1069 - 32*G1570 - 32*G1571 - 32*G1578 - 32*G1579 - 
      32*G1610 - 32*G1611 - 32*G1618 - 32*G1619 + 32*G13*G217 + 16*G13*G220 + 
      32*G13*G235 - 8*G13*G242 - 16*G220*G27 + 8*G242*G27 + 32*G13*G305 + 
      32*G13*G309 - 8*G13*G359 + 8*G27*G359 + 32*G27*G382 - 16*G220*G5 + 
      8*G242*G5 + 8*G359*G5 + 32*G382*G5 + 32*G13*G708 - 32*G144*G71 - 
      32*G148*G71 - 32*G42*G71 - 32*G61*G71 + 32*G13*G712 + 32*G13*G728 + 
      32*G13*G732 - 16*G13*G144*G8 - 16*G13*G148*G8 + 16*G217*G8 + 
      16*G235*G8 + 16*G305*G8 + 16*G309*G8 - 16*G382*G8 - 16*G13*G42*G8 - 
      16*G13*G61*G8 + 16*G708*G8 + 16*G27*G71*G8 + 16*G5*G71*G8 + 
      16*G712*G8 + 16*G728*G8 + 16*G732*G8 - 32*G829 + 32*G831 - 32*G834 - 
      16*G839 - 32*G856 - 32*G857 - 20*G868 + 8*G877 - 32*G967 - 32*G968 - 
      32*G975 - 32*G976 + 4*G144*Pi^2 + 4*G148*Pi^2 - 4*G13*G27*Pi^2 + 
      4*G42*Pi^2 + (8*G45*Pi^2)/3 - (4*G49*Pi^2)/3 - 4*G13*G5*Pi^2 + 
      4*G61*Pi^2 - (4*G69*Pi^2)/3 + 4*G71*Pi^2 + (10*G13*G8*Pi^2)/3 - 
      (10*G27*G8*Pi^2)/3 - (10*G5*G8*Pi^2)/3 - Pi^4/60 - (32*G13*Zeta[3])/3 - 
      8*G15*Zeta[3] + (32*G27*Zeta[3])/3 + (32*G5*Zeta[3])/3 - 
      (16*G8*Zeta[3])/3}, 0, 5, 1], J[4] -> SeriesData[\[CurlyEpsilon], 0, 
    {-48, -48*G13 + 48*G27 + 48*G5 - 16*G8, -48*G144 - 48*G148 + 48*G13*G27 - 
      48*G42 + 48*G13*G5 - 48*G61 - 48*G71 - 16*G13*G8 + 16*G27*G8 + 
      16*G5*G8 + (22*Pi^2)/3, -48*G13*G144 - 48*G13*G148 + 48*G217 + 8*G220 + 
      48*G235 - 8*G242 + 48*G305 + 48*G309 - 48*G382 - 48*G13*G42 - 
      48*G13*G61 + 48*G708 + 48*G27*G71 + 48*G5*G71 + 48*G712 + 48*G728 + 
      48*G732 - 16*G144*G8 - 16*G148*G8 + 16*G13*G27*G8 - 16*G42*G8 + 
      16*G13*G5*G8 - 16*G61*G8 - 16*G71*G8 + (22*G13*Pi^2)/3 - 
      (22*G27*Pi^2)/3 - (22*G5*Pi^2)/3 + (10*G8*Pi^2)/3 - 32*Zeta[3], 
     -48*G1069 - 48*G1570 - 48*G1571 - 48*G1578 - 48*G1579 - 48*G1610 - 
      48*G1611 - 48*G1618 - 48*G1619 + 48*G13*G217 + 8*G13*G220 + 
      48*G13*G235 - 8*G13*G242 - 8*G220*G27 + 8*G242*G27 + 48*G13*G305 + 
      48*G13*G309 + 48*G27*G382 - 8*G220*G5 + 8*G242*G5 + 48*G382*G5 + 
      48*G13*G708 - 48*G144*G71 - 48*G148*G71 - 48*G42*G71 - 48*G61*G71 + 
      48*G13*G712 + 48*G13*G728 + 48*G13*G732 - 16*G13*G144*G8 - 
      16*G13*G148*G8 + 16*G217*G8 + 16*G235*G8 + 16*G305*G8 + 16*G309*G8 - 
      16*G382*G8 - 16*G13*G42*G8 - 16*G13*G61*G8 + 16*G708*G8 + 
      16*G27*G71*G8 + 16*G5*G71*G8 + 16*G712*G8 + 16*G728*G8 + 16*G732*G8 - 
      48*G829 + 12*G831 - 48*G834 - 8*G839 - 48*G856 - 48*G857 - 12*G868 + 
      8*G877 - 48*G967 - 48*G968 - 48*G975 - 48*G976 + (22*G144*Pi^2)/3 + 
      (22*G148*Pi^2)/3 - (22*G13*G27*Pi^2)/3 + (22*G42*Pi^2)/3 + 
      (4*G45*Pi^2)/3 - (4*G49*Pi^2)/3 - (22*G13*G5*Pi^2)/3 + 
      (22*G61*Pi^2)/3 + (22*G71*Pi^2)/3 + (10*G13*G8*Pi^2)/3 - 
      (10*G27*G8*Pi^2)/3 - (10*G5*G8*Pi^2)/3 - (23*Pi^4)/120 - 
      32*G13*Zeta[3] + 32*G27*Zeta[3] + 32*G5*Zeta[3] - (40*G8*Zeta[3])/3}, 
    0, 5, 1], J[5] -> SeriesData[\[CurlyEpsilon], 0, 
    {2*G15 + 2*G27 + 2*G5, -2*G132 - 2*G138 - 3*G144 - 3*G148 - 2*G12*G15 + 
      2*G13*G15 - 2*G15*G24 + 2*G13*G27 - G15*G27 - 3*G42 + G49 + 2*G13*G5 - 
      G15*G5 - 3*G61 - 2*G66 + G69 + G73 + G27*G8 + G5*G8 - 2*G84 + Pi^2/3, 
     -2*G13*G132 - 2*G13*G138 - 3*G13*G144 - 3*G13*G148 - 2*G12*G13*G15 + 
      G132*G15 + 2*G134*G15 + 2*G136*G15 + G138*G15 + (G144*G15)/2 + 
      G145*G15 + G146*G15 + (G148*G15)/2 + (7*G217)/2 + G224/2 + (7*G235)/2 + 
      G239 - 2*G13*G15*G24 + G242/2 + G246/2 + G256 - G13*G15*G27 + G293 + 
      G299 + (7*G305)/2 + (7*G309)/2 + 3*G356 + G359/2 + G363/2 + 3*G373 + 
      2*G377 + G380/2 + G384/2 + 2*G394 - 3*G13*G42 + (G15*G42)/2 + 2*G429 + 
      2*G435 + 3*G441 + 3*G445 + (G27*G45)/2 + G15*G46 - G12*G49 + G13*G49 - 
      G24*G49 - (G27*G49)/2 - G13*G15*G5 + (G45*G5)/2 - (G49*G5)/2 + 
      G15*G58 - 3*G13*G61 + (G15*G61)/2 + 3*G654 - 2*G13*G66 + G15*G66 + 
      3*G660 + 2*G661 + 2*G667 + 2*G668 + 2*G672 + 3*G678 + 3*G682 - 
      G12*G69 + G13*G69 - G24*G69 - (G27*G69)/2 - (G5*G69)/2 + 2*G15*G70 + 
      (7*G708)/2 + 2*G15*G71 + 2*G27*G71 + 2*G5*G71 + (7*G712)/2 + G713 + 
      G717 + G718 + G722 + (7*G728)/2 - G12*G73 + G13*G73 - G24*G73 - 
      (G27*G73)/2 - (G5*G73)/2 + (7*G732)/2 - G132*G8 - G138*G8 - 
      (3*G144*G8)/2 - (3*G148*G8)/2 + G13*G27*G8 - (3*G42*G8)/2 + G13*G5*G8 - 
      (3*G61*G8)/2 - G66*G8 + 2*G15*G81 - 2*G13*G84 + G15*G84 - G8*G84 - 
      (G12*Pi^2)/3 + (G13*Pi^2)/3 - (G15*Pi^2)/12 - (G24*Pi^2)/3 - 
      (5*G27*Pi^2)/12 - (5*G5*Pi^2)/12 + (G8*Pi^2)/6 - Zeta[3], 
     (-7*G1023)/2 + G1026/4 + G1028/4 - (7*G1030)/2 - G1031 + G1034/4 + 
      G1036/4 - G1038 - G1047 - G1049 - (7*G1052)/2 - (7*G1053)/2 - 3*G1057 + 
      G1060/4 + G1062/4 - 3*G1064 - 2*G1065 + G1068/4 + G1070/4 - 2*G1072 - 
      2*G1081 - 2*G1083 - 3*G1086 - 3*G1087 - 3*G1138 - 3*G1141 - 2*G1142 - 
      2*G1143 - 2*G1144 - 2*G1145 - 3*G1148 - 3*G1149 - (7*G1160)/2 - 
      (7*G1161)/2 - G1162 - G1163 - G1164 - G1165 - (7*G1168)/2 - 
      (7*G1169)/2 - (7*G1466)/2 - (7*G1469)/2 - G1470 - G1473 - G1474 - 
      G1475 - (7*G1478)/2 - (7*G1479)/2 - 3*G1480 - 3*G1481 - 2*G1482 - 
      2*G1483 - 2*G1484 - 2*G1485 - 3*G1488 - 3*G1489 - 3*G1490 - 3*G1491 - 
      2*G1492 - 2*G1493 - 2*G1494 - 2*G1495 - 3*G1498 - 3*G1499 + 
      G13*G132*G15 + 2*G13*G134*G15 + 2*G13*G136*G15 + G13*G138*G15 + 
      (G13*G144*G15)/2 + G13*G145*G15 + G13*G146*G15 + (G13*G148*G15)/2 - 
      (7*G1510)/2 - (7*G1511)/2 - G1512 - G1513 - G1514 - G1515 - 
      (7*G1518)/2 - (7*G1519)/2 - (15*G1570)/4 - (15*G1571)/4 - G1572/2 - 
      G1573/2 - G1574/2 - G1575/2 - (15*G1578)/4 - (15*G1579)/4 - 
      (3*G1580)/2 - (3*G1581)/2 - G1582 - G1583 - G1584 - G1585 - 
      (3*G1588)/2 - (3*G1589)/2 - (3*G1590)/2 - (3*G1591)/2 - G1592 - G1593 - 
      G1594 - G1595 - (3*G1598)/2 - (3*G1599)/2 - (15*G1610)/4 - 
      (15*G1611)/4 - G1612/2 - G1613/2 - G1614/2 - G1615/2 - (15*G1618)/4 - 
      (15*G1619)/4 + (7*G13*G217)/2 - (G15*G217)/4 - (G15*G221)/2 - 
      (G12*G224)/2 + (G13*G224)/2 - (G15*G232)/2 + (7*G13*G235)/2 - 
      (G15*G235)/4 + G13*G239 - (G15*G239)/2 - (G224*G24)/2 - (G12*G242)/2 + 
      (G13*G242)/2 - (G24*G242)/2 - G15*G243 - (G12*G246)/2 + (G13*G246)/2 - 
      (G24*G246)/2 - G15*G253 + G13*G256 - (G15*G256)/2 + (G220*G27)/4 - 
      (G224*G27)/4 - (G242*G27)/4 - (G246*G27)/4 + G13*G293 - (G15*G293)/2 - 
      G15*G295 - G15*G297 + G13*G299 - (G15*G299)/2 + (7*G13*G305)/2 - 
      (G15*G305)/4 - (G15*G306)/2 - (G15*G307)/2 + (7*G13*G309)/2 - 
      (G15*G309)/4 + 3*G13*G356 - (G15*G356)/2 - (G12*G359)/2 + 
      (G13*G359)/2 - (G24*G359)/2 - (G27*G359)/4 - G15*G360 - (G12*G363)/2 + 
      (G13*G363)/2 - (G24*G363)/2 - (G27*G363)/4 - G15*G370 + 3*G13*G373 - 
      (G15*G373)/2 + 2*G13*G377 - G15*G377 - (G12*G380)/2 + (G13*G380)/2 - 
      (G24*G380)/2 - (G27*G380)/4 - 2*G15*G381 + 2*G15*G382 + 2*G27*G382 - 
      (G12*G384)/2 + (G13*G384)/2 - (G24*G384)/2 - (G27*G384)/4 - 
      2*G15*G391 + 2*G13*G394 - G15*G394 + (G13*G15*G42)/2 + 2*G13*G429 - 
      G15*G429 - 2*G15*G431 - 2*G15*G433 + 2*G13*G435 - G15*G435 + 
      3*G13*G441 - (G15*G441)/2 - G15*G442 - G15*G443 + 3*G13*G445 - 
      (G15*G445)/2 - (G132*G45)/2 - (G138*G45)/2 - (3*G144*G45)/4 - 
      (3*G148*G45)/4 + (G13*G27*G45)/2 - (3*G42*G45)/4 + G13*G15*G46 - 
      G12*G13*G49 + (G132*G49)/2 + G134*G49 + G136*G49 + (G138*G49)/2 + 
      (G144*G49)/4 + (G145*G49)/2 + (G146*G49)/2 + (G148*G49)/4 - 
      G13*G24*G49 - (G13*G27*G49)/2 + (G42*G49)/4 + (G46*G49)/2 + 
      (G220*G5)/4 - (G224*G5)/4 - (G242*G5)/4 - (G246*G5)/4 - (G359*G5)/4 - 
      (G363*G5)/4 - (G380*G5)/4 + 2*G382*G5 - (G384*G5)/4 + (G13*G45*G5)/2 - 
      (G13*G49*G5)/2 + G13*G15*G58 + (G49*G58)/2 + (G13*G15*G61)/2 - 
      (3*G45*G61)/4 + (G49*G61)/4 + 3*G13*G654 - (G15*G654)/2 - G15*G656 - 
      G15*G658 + G13*G15*G66 - (G45*G66)/2 + (G49*G66)/2 + 3*G13*G660 - 
      (G15*G660)/2 + 2*G13*G661 - G15*G661 - 2*G15*G663 - 2*G15*G665 + 
      2*G13*G667 - G15*G667 + 2*G13*G668 - G15*G668 - 2*G15*G669 - 
      2*G15*G670 + 2*G13*G672 - G15*G672 + 3*G13*G678 - (G15*G678)/2 - 
      G15*G679 - G15*G680 + 3*G13*G682 - (G15*G682)/2 - G12*G13*G69 + 
      (G132*G69)/2 + G134*G69 + G136*G69 + (G138*G69)/2 + (G144*G69)/4 + 
      (G145*G69)/2 + (G146*G69)/2 + (G148*G69)/4 - G13*G24*G69 - 
      (G13*G27*G69)/2 + (G42*G69)/4 + (G46*G69)/2 - (G13*G5*G69)/2 + 
      (G58*G69)/2 + (G61*G69)/4 + (G66*G69)/2 + 2*G13*G15*G70 + G49*G70 + 
      G69*G70 + (7*G13*G708)/2 - (G15*G708)/4 - (G15*G709)/2 - 2*G132*G71 - 
      2*G138*G71 - 3*G144*G71 - 3*G148*G71 - 2*G12*G15*G71 - 2*G15*G24*G71 - 
      G15*G27*G71 - 3*G42*G71 + G49*G71 - G15*G5*G71 - 3*G61*G71 - 
      2*G66*G71 + G69*G71 - (G15*G710)/2 + (7*G13*G712)/2 - (G15*G712)/4 + 
      G13*G713 - (G15*G713)/2 - G15*G714 - G15*G715 + G13*G717 - 
      (G15*G717)/2 + G13*G718 - (G15*G718)/2 - G15*G719 - G15*G720 + 
      G13*G722 - (G15*G722)/2 + (7*G13*G728)/2 - (G15*G728)/4 - 
      (G15*G729)/2 - G12*G13*G73 + (G132*G73)/2 + G134*G73 + G136*G73 + 
      (G138*G73)/2 + (G144*G73)/4 + (G145*G73)/2 + (G146*G73)/2 + 
      (G148*G73)/4 - G13*G24*G73 - (G13*G27*G73)/2 + (G42*G73)/4 + 
      (G46*G73)/2 - (G13*G5*G73)/2 + (G58*G73)/2 + (G61*G73)/4 + 
      (G66*G73)/2 + G70*G73 + G71*G73 - (G15*G730)/2 + (7*G13*G732)/2 - 
      (G15*G732)/4 - G13*G132*G8 - G13*G138*G8 - (3*G13*G144*G8)/2 - 
      (3*G13*G148*G8)/2 + (7*G217*G8)/4 + (7*G235*G8)/4 + (G239*G8)/2 + 
      (G256*G8)/2 + (G293*G8)/2 + (G299*G8)/2 + (7*G305*G8)/4 + 
      (7*G309*G8)/4 + (3*G356*G8)/2 + (3*G373*G8)/2 + G377*G8 + G394*G8 - 
      (3*G13*G42*G8)/2 + G429*G8 + G435*G8 + (3*G441*G8)/2 + (3*G445*G8)/2 - 
      (3*G13*G61*G8)/2 + (3*G654*G8)/2 - G13*G66*G8 + (3*G660*G8)/2 + 
      G661*G8 + G667*G8 + G668*G8 + G672*G8 + (3*G678*G8)/2 + (3*G682*G8)/2 + 
      (7*G708*G8)/4 + G27*G71*G8 + G5*G71*G8 + (7*G712*G8)/4 + (G713*G8)/2 + 
      (G717*G8)/2 + (G718*G8)/2 + (G722*G8)/2 + (7*G728*G8)/4 + 
      (7*G732*G8)/4 + 2*G13*G15*G81 + G49*G81 + G69*G81 + G73*G81 - 
      (15*G829)/4 + G833/4 - (15*G834)/4 - G836/2 + G839/4 + G13*G15*G84 - 
      (G45*G84)/2 + (G49*G84)/2 + (G69*G84)/2 - 2*G71*G84 + (G73*G84)/2 - 
      G13*G8*G84 + G841/4 - G843/2 - G851/2 - G853/2 - (15*G856)/4 - 
      (15*G857)/4 - (3*G865)/2 + G868/4 + G870/4 - (3*G872)/2 - G874 + 
      G877/4 + G879/4 - G881 - G890 - G892 - (3*G895)/2 - (3*G896)/2 - 
      (3*G945)/2 - (3*G948)/2 - G949 - G950 - G951 - G952 - (3*G955)/2 - 
      (3*G956)/2 - (15*G967)/4 - (15*G968)/4 - G969/2 - G970/2 - G971/2 - 
      G972/2 - (15*G975)/4 - (15*G976)/4 - (G12*G13*Pi^2)/3 + 
      (5*G132*Pi^2)/12 + (G134*Pi^2)/3 + (G136*Pi^2)/3 + (5*G138*Pi^2)/12 + 
      (11*G144*Pi^2)/24 + (G145*Pi^2)/6 + (G146*Pi^2)/6 + (11*G148*Pi^2)/24 + 
      (G12*G15*Pi^2)/12 - (G13*G15*Pi^2)/12 - (G13*G24*Pi^2)/3 + 
      (G15*G24*Pi^2)/12 - (5*G13*G27*Pi^2)/12 + (G15*G27*Pi^2)/24 + 
      (11*G42*Pi^2)/24 + (G45*Pi^2)/12 + (G46*Pi^2)/6 - (G49*Pi^2)/24 - 
      (5*G13*G5*Pi^2)/12 + (G15*G5*Pi^2)/24 + (G58*Pi^2)/6 + 
      (11*G61*Pi^2)/24 + (5*G66*Pi^2)/12 - (G69*Pi^2)/24 + (G70*Pi^2)/3 + 
      (G71*Pi^2)/3 - (G73*Pi^2)/24 - (G12*G8*Pi^2)/6 + (G13*G8*Pi^2)/6 - 
      (G24*G8*Pi^2)/6 - (5*G27*G8*Pi^2)/24 - (5*G5*G8*Pi^2)/24 + 
      (G81*Pi^2)/3 + (5*G84*Pi^2)/12 - Pi^4/60 + G12*Zeta[3] - G13*Zeta[3] + 
      (2*G15*Zeta[3])/3 + G24*Zeta[3] + (5*G27*Zeta[3])/3 + 
      (5*G5*Zeta[3])/3 - (G8*Zeta[3])/2}, 1, 5, 1], 
  J[6] -> SeriesData[\[CurlyEpsilon], 0, {16, 16*G13 + 16*G15, 
     -16*G132 - 16*G138 - 16*G12*G15 + 16*G13*G15 - 8*G151 - 16*G15*G24 - 
      16*G66 + 16*G71 + 16*G73 + 8*G29*G8 - 16*G84 + 2*Pi^2, 
     -16*G13*G132 - 16*G13*G138 - 16*G12*G13*G15 + 16*G134*G15 + 
      16*G136*G15 - 8*G15*G151 - 16*G13*G15*G24 + 16*G356 + 16*G373 + 
      16*G377 + 16*G382 + 16*G384 + 16*G394 + 16*G429 + 16*G435 + 16*G441 + 
      16*G445 - 8*G13*G45 + 12*G29*G45 + 8*G29*G49 + 16*G654 - 16*G13*G66 + 
      16*G660 + 16*G661 + 16*G667 + 16*G668 + 16*G672 + 16*G678 + 16*G682 + 
      8*G13*G69 + 16*G15*G70 + 16*G15*G71 - 16*G12*G73 + 16*G13*G73 - 
      16*G24*G73 + 12*G737 - 8*G738 - 12*G151*G8 + 8*G152*G8 + 16*G15*G81 - 
      16*G13*G84 - (8*G12*Pi^2)/3 - (2*G13*Pi^2)/3 + 2*G15*Pi^2 - 
      (8*G24*Pi^2)/3 + (16*Zeta[3])/3, -16*G1023 - 16*G1030 - 16*G1052 - 
      16*G1053 - 16*G1057 - 16*G1064 - 16*G1065 + 16*G1069 + 16*G1070 - 
      16*G1072 - 16*G1081 - 16*G1083 - 16*G1086 - 16*G1087 - 16*G1138 - 
      16*G1141 - 16*G1142 - 16*G1143 - 16*G1144 - 16*G1145 - 16*G1148 - 
      16*G1149 - 16*G1160 - 16*G1161 - 16*G1168 - 16*G1169 - 16*G1466 - 
      16*G1469 - 16*G1478 - 16*G1479 - 16*G1480 - 16*G1481 - 16*G1482 - 
      16*G1483 - 16*G1484 - 16*G1485 - 16*G1488 - 16*G1489 - 16*G1490 - 
      16*G1491 - 16*G1492 - 16*G1493 - 16*G1494 - 16*G1495 - 16*G1498 - 
      16*G1499 + 16*G13*G134*G15 + 16*G13*G136*G15 - 16*G1510 - 16*G1511 - 
      16*G1518 - 16*G1519 - 14*G1624 + 12*G1625 + 8*G1626 - 8*G1627 - 
      12*G13*G220 + 8*G12*G224 - 8*G13*G224 + 8*G224*G24 + 8*G12*G242 + 
      8*G24*G242 + 14*G220*G29 + 12*G224*G29 + 4*G242*G29 + 8*G246*G29 + 
      16*G13*G356 + 8*G12*G359 + 4*G13*G359 + 8*G24*G359 - 8*G12*G363 + 
      8*G13*G363 - 8*G24*G363 + 16*G13*G373 + 16*G13*G377 - 16*G12*G380 + 
      8*G13*G380 - 16*G24*G380 - 16*G15*G381 + 16*G15*G382 - 16*G12*G384 + 
      16*G13*G384 - 16*G24*G384 - 16*G15*G391 + 16*G13*G394 + 16*G13*G429 - 
      16*G15*G431 - 16*G15*G433 + 16*G13*G435 + 16*G13*G441 + 16*G13*G445 + 
      8*G132*G45 + 8*G138*G45 - 14*G151*G45 + 12*G152*G45 - 12*G151*G49 + 
      8*G152*G49 + 16*G13*G654 + 8*G45*G66 + 16*G13*G660 + 16*G13*G661 - 
      16*G15*G663 - 16*G15*G665 + 16*G13*G667 + 16*G13*G668 - 16*G15*G669 - 
      16*G15*G670 + 16*G13*G672 + 16*G13*G678 + 16*G13*G682 - 8*G132*G69 - 
      8*G138*G69 - 4*G151*G69 - 8*G66*G69 + 16*G13*G15*G70 - 16*G132*G71 - 
      16*G138*G71 - 16*G12*G15*G71 - 16*G15*G24*G71 - 8*G45*G71 - 
      16*G66*G71 + 8*G69*G71 - 16*G12*G13*G73 + 16*G134*G73 + 16*G136*G73 - 
      8*G151*G73 - 16*G13*G24*G73 + 16*G70*G73 + 16*G71*G73 + 12*G15*G737 - 
      8*G15*G738 + 14*G737*G8 - 12*G738*G8 - 8*G739*G8 + 8*G740*G8 + 
      16*G13*G15*G81 + 16*G73*G81 + 8*G45*G84 - 8*G69*G84 - 16*G71*G84 - 
      (8*G12*G13*Pi^2)/3 + (10*G132*Pi^2)/3 + (8*G134*Pi^2)/3 + 
      (8*G136*Pi^2)/3 + (10*G138*Pi^2)/3 + (2*G12*G15*Pi^2)/3 + 
      (2*G13*G15*Pi^2)/3 + (G151*Pi^2)/3 + (4*G152*Pi^2)/3 - 
      (8*G13*G24*Pi^2)/3 + (2*G15*G24*Pi^2)/3 - (4*G15*G29*Pi^2)/3 + 
      (10*G66*Pi^2)/3 + (8*G70*Pi^2)/3 - (2*G71*Pi^2)/3 + 2*G73*Pi^2 - 
      (4*G13*G8*Pi^2)/3 - (G29*G8*Pi^2)/3 + (8*G81*Pi^2)/3 + 
      (10*G84*Pi^2)/3 + (7*Pi^4)/40 + (40*G13*Zeta[3])/3 + 
      (16*G15*Zeta[3])/3}, 0, 5, 1], 
  J[7] -> SeriesData[\[CurlyEpsilon], 0, 
    {16, 16*G13 - 16*G15 - 32*G27 - 32*G5 + 16*G8, 
     16*G132 + 16*G138 + 40*G144 + 40*G148 + 16*G12*G15 - 16*G13*G15 + 
      8*G151 + 16*G15*G24 - 32*G13*G27 + 8*G15*G27 + 40*G42 + 8*G45 - 8*G49 - 
      32*G13*G5 + 8*G15*G5 + 40*G61 + 16*G66 - 8*G69 + 16*G71 - 8*G73 + 
      16*G13*G8 - 24*G27*G8 - 8*G29*G8 - 24*G5*G8 + 16*G84 - 6*Pi^2, 
     16*G13*G132 + 16*G13*G138 + 40*G13*G144 + 40*G13*G148 + 16*G12*G13*G15 - 
      8*G132*G15 - 16*G134*G15 - 16*G136*G15 - 8*G138*G15 - 4*G144*G15 - 
      8*G145*G15 - 8*G146*G15 - 4*G148*G15 + 8*G15*G151 - 44*G217 - 4*G220 - 
      12*G224 - 44*G235 - 8*G239 + 16*G13*G15*G24 - 4*G242 - 4*G246 - 
      8*G256 + 8*G13*G15*G27 - 8*G293 - 8*G299 - 44*G305 - 44*G309 - 8*G312 - 
      24*G356 - 12*G359 + 4*G363 - 24*G373 - 16*G377 + 12*G380 + 16*G382 - 
      4*G384 - 16*G394 + 40*G13*G42 - 4*G15*G42 - 16*G429 - 16*G435 - 
      24*G441 - 24*G445 + 16*G13*G45 - 20*G27*G45 - 12*G29*G45 - 8*G15*G46 + 
      8*G12*G49 - 8*G13*G49 + 8*G24*G49 + 4*G27*G49 - 8*G29*G49 + 
      8*G13*G15*G5 - 20*G45*G5 + 4*G49*G5 - 8*G15*G58 + 8*G45*G6 + 
      40*G13*G61 - 4*G15*G61 - 24*G654 + 16*G13*G66 - 8*G15*G66 - 24*G660 - 
      16*G661 - 16*G667 - 16*G668 - 16*G672 - 24*G678 - 24*G682 + 8*G12*G69 - 
      16*G13*G69 + 8*G24*G69 + 12*G27*G69 + 12*G5*G69 - 8*G6*G69 - 
      16*G15*G70 - 44*G708 - 16*G15*G71 - 32*G27*G71 - 32*G5*G71 - 44*G712 - 
      8*G713 - 8*G717 - 8*G718 - 8*G722 - 44*G728 + 8*G12*G73 - 8*G13*G73 + 
      8*G24*G73 + 4*G27*G73 + 4*G5*G73 - 44*G732 - 12*G737 + 8*G738 + 
      8*G132*G8 + 8*G138*G8 + 28*G144*G8 + 28*G148*G8 + 12*G151*G8 - 
      8*G152*G8 - 24*G13*G27*G8 + 28*G42*G8 - 24*G13*G5*G8 + 28*G61*G8 + 
      8*G63*G8 + 8*G66*G8 + 16*G71*G8 - 16*G15*G81 + 16*G13*G84 - 8*G15*G84 + 
      8*G8*G84 + (8*G12*Pi^2)/3 - (10*G13*Pi^2)/3 - 2*G15*Pi^2 + 
      (8*G24*Pi^2)/3 + 4*G27*Pi^2 + 4*G5*Pi^2 + (8*G6*Pi^2)/3 - 6*G8*Pi^2 + 
      (64*Zeta[3])/3, 28*G1023 - 22*G1026 + 2*G1028 + 28*G1030 + 8*G1031 + 
      18*G1034 + 6*G1036 + 8*G1038 + 8*G1047 + 8*G1049 + 28*G1052 + 
      28*G1053 + 24*G1057 + 14*G1060 + 6*G1062 + 24*G1064 + 16*G1065 - 
      2*G1068 + 16*G1069 - 2*G1070 + 16*G1072 + 16*G1081 + 16*G1083 + 
      24*G1086 + 24*G1087 + 24*G1138 + 24*G1141 + 16*G1142 + 16*G1143 + 
      16*G1144 + 16*G1145 + 24*G1148 + 24*G1149 + 28*G1160 + 28*G1161 + 
      8*G1162 + 8*G1163 + 8*G1164 + 8*G1165 + 28*G1168 + 28*G1169 + 
      28*G1466 + 28*G1469 + 8*G1470 + 8*G1473 + 8*G1474 + 8*G1475 + 
      28*G1478 + 28*G1479 + 24*G1480 + 24*G1481 + 16*G1482 + 16*G1483 + 
      16*G1484 + 16*G1485 + 24*G1488 + 24*G1489 + 24*G1490 + 24*G1491 + 
      16*G1492 + 16*G1493 + 16*G1494 + 16*G1495 + 24*G1498 + 24*G1499 - 
      8*G13*G132*G15 - 16*G13*G134*G15 - 16*G13*G136*G15 - 8*G13*G138*G15 - 
      4*G13*G144*G15 - 8*G13*G145*G15 - 8*G13*G146*G15 - 4*G13*G148*G15 + 
      28*G1510 + 28*G1511 + 8*G1512 + 8*G1513 + 8*G1514 + 8*G1515 + 
      28*G1518 + 28*G1519 + 46*G1570 + 46*G1571 + 4*G1572 + 4*G1573 + 
      4*G1574 + 4*G1575 + 46*G1578 + 46*G1579 + 12*G1580 + 12*G1581 + 
      8*G1582 + 8*G1583 + 8*G1584 + 8*G1585 + 12*G1588 + 12*G1589 + 
      12*G1590 + 12*G1591 + 8*G1592 + 8*G1593 + 8*G1594 + 8*G1595 + 
      12*G1598 + 12*G1599 + 46*G1610 + 46*G1611 + 4*G1612 + 4*G1613 + 
      4*G1614 + 4*G1615 + 46*G1618 + 46*G1619 + 14*G1624 - 12*G1625 - 
      8*G1626 + 8*G1627 - 44*G13*G217 + 2*G15*G217 + 16*G13*G220 + 
      4*G15*G221 + 4*G12*G224 - 4*G13*G224 + 4*G15*G232 - 44*G13*G235 + 
      2*G15*G235 - 8*G13*G239 + 4*G15*G239 + 4*G224*G24 + 4*G12*G242 - 
      12*G13*G242 + 4*G24*G242 + 8*G15*G243 + 4*G12*G246 - 4*G13*G246 + 
      4*G24*G246 + 8*G15*G253 - 8*G13*G256 + 4*G15*G256 - 18*G220*G27 + 
      2*G224*G27 + 10*G242*G27 + 2*G246*G27 - 14*G220*G29 - 12*G224*G29 - 
      4*G242*G29 - 8*G246*G29 - 8*G13*G293 + 4*G15*G293 + 8*G15*G295 + 
      8*G15*G297 - 8*G13*G299 + 4*G15*G299 - 44*G13*G305 + 2*G15*G305 + 
      4*G15*G306 + 4*G15*G307 - 44*G13*G309 + 2*G15*G309 - 8*G15*G312 - 
      24*G13*G356 + 4*G15*G356 + 4*G12*G359 - 16*G13*G359 + 4*G24*G359 + 
      14*G27*G359 + 8*G15*G360 + 4*G12*G363 - 4*G13*G363 + 4*G24*G363 + 
      2*G27*G363 + 8*G15*G370 - 24*G13*G373 + 4*G15*G373 - 16*G13*G377 + 
      8*G15*G377 + 4*G12*G380 + 4*G13*G380 + 4*G24*G380 - 6*G27*G380 + 
      16*G15*G381 - 16*G15*G382 - 32*G27*G382 + 4*G12*G384 - 4*G13*G384 + 
      4*G24*G384 + 2*G27*G384 + 16*G15*G391 - 16*G13*G394 + 8*G15*G394 - 
      4*G13*G15*G42 - 16*G13*G429 + 8*G15*G429 + 16*G15*G431 + 16*G15*G433 - 
      16*G13*G435 + 8*G15*G435 - 24*G13*G441 + 4*G15*G441 + 8*G15*G442 + 
      8*G15*G443 - 24*G13*G445 + 4*G15*G445 + 4*G132*G45 + 4*G138*G45 + 
      22*G144*G45 + 22*G148*G45 + 14*G151*G45 - 12*G152*G45 - 
      20*G13*G27*G45 + 22*G42*G45 - 8*G43*G45 - 8*G13*G15*G46 + 
      8*G12*G13*G49 - 4*G132*G49 - 8*G134*G49 - 8*G136*G49 - 4*G138*G49 - 
      2*G144*G49 - 4*G145*G49 - 4*G146*G49 - 2*G148*G49 + 12*G151*G49 - 
      8*G152*G49 + 8*G13*G24*G49 + 4*G13*G27*G49 - 2*G42*G49 - 4*G46*G49 - 
      18*G220*G5 + 2*G224*G5 + 10*G242*G5 + 2*G246*G5 + 14*G359*G5 + 
      2*G363*G5 - 6*G380*G5 - 32*G382*G5 + 2*G384*G5 - 20*G13*G45*G5 + 
      4*G13*G49*G5 - 8*G13*G15*G58 - 4*G49*G58 + 20*G220*G6 + 8*G224*G6 - 
      8*G242*G6 - 4*G359*G6 - 8*G363*G6 - 8*G380*G6 - 4*G13*G15*G61 + 
      22*G45*G61 - 2*G49*G61 + 12*G45*G63 + 8*G49*G63 - 24*G13*G654 + 
      4*G15*G654 + 8*G15*G656 + 8*G15*G658 - 8*G13*G15*G66 + 4*G45*G66 - 
      4*G49*G66 - 24*G13*G660 + 4*G15*G660 - 16*G13*G661 + 8*G15*G661 + 
      16*G15*G663 + 16*G15*G665 - 16*G13*G667 + 8*G15*G667 - 16*G13*G668 + 
      8*G15*G668 + 16*G15*G669 + 16*G15*G670 - 16*G13*G672 + 8*G15*G672 - 
      24*G13*G678 + 4*G15*G678 + 8*G15*G679 + 8*G15*G680 - 24*G13*G682 + 
      4*G15*G682 + 8*G12*G13*G69 - 4*G132*G69 - 8*G134*G69 - 8*G136*G69 - 
      4*G138*G69 - 10*G144*G69 - 4*G145*G69 - 4*G146*G69 - 10*G148*G69 + 
      4*G151*G69 + 8*G13*G24*G69 + 12*G13*G27*G69 - 10*G42*G69 + 8*G43*G69 - 
      4*G46*G69 + 12*G13*G5*G69 - 4*G58*G69 - 10*G61*G69 - 4*G66*G69 - 
      16*G13*G15*G70 - 8*G49*G70 - 8*G69*G70 - 44*G13*G708 + 2*G15*G708 + 
      4*G15*G709 + 16*G132*G71 + 16*G138*G71 + 40*G144*G71 + 40*G148*G71 + 
      16*G12*G15*G71 + 16*G15*G24*G71 + 8*G15*G27*G71 + 40*G42*G71 + 
      16*G45*G71 - 8*G49*G71 + 8*G15*G5*G71 + 40*G61*G71 + 16*G66*G71 - 
      16*G69*G71 + 4*G15*G710 - 44*G13*G712 + 2*G15*G712 - 8*G13*G713 + 
      4*G15*G713 + 8*G15*G714 + 8*G15*G715 - 8*G13*G717 + 4*G15*G717 - 
      8*G13*G718 + 4*G15*G718 + 8*G15*G719 + 8*G15*G720 - 8*G13*G722 + 
      4*G15*G722 - 44*G13*G728 + 2*G15*G728 + 4*G15*G729 + 8*G12*G13*G73 - 
      4*G132*G73 - 8*G134*G73 - 8*G136*G73 - 4*G138*G73 - 2*G144*G73 - 
      4*G145*G73 - 4*G146*G73 - 2*G148*G73 + 8*G151*G73 + 8*G13*G24*G73 + 
      4*G13*G27*G73 - 2*G42*G73 - 4*G46*G73 + 4*G13*G5*G73 - 4*G58*G73 - 
      2*G61*G73 - 4*G66*G73 - 8*G70*G73 - 8*G71*G73 + 4*G15*G730 - 
      44*G13*G732 + 2*G15*G732 - 12*G15*G737 + 8*G15*G738 + 8*G13*G132*G8 + 
      8*G13*G138*G8 + 28*G13*G144*G8 + 28*G13*G148*G8 - 30*G217*G8 - 
      30*G235*G8 - 8*G237*G8 - 4*G239*G8 - 4*G256*G8 - 4*G293*G8 - 
      4*G299*G8 - 30*G305*G8 - 30*G309*G8 - 12*G312*G8 + 8*G313*G8 - 
      12*G356*G8 - 12*G373*G8 - 8*G377*G8 + 16*G382*G8 - 8*G394*G8 + 
      28*G13*G42*G8 - 8*G429*G8 - 8*G435*G8 - 12*G441*G8 - 12*G445*G8 + 
      28*G13*G61*G8 - 12*G654*G8 + 8*G13*G66*G8 - 12*G660*G8 - 8*G661*G8 - 
      8*G667*G8 - 8*G668*G8 - 8*G672*G8 - 12*G678*G8 - 12*G682*G8 - 
      30*G708*G8 - 24*G27*G71*G8 - 24*G5*G71*G8 - 30*G712*G8 - 4*G713*G8 - 
      4*G717*G8 - 4*G718*G8 - 4*G722*G8 - 30*G728*G8 - 30*G732*G8 - 
      14*G737*G8 + 12*G738*G8 + 8*G739*G8 - 8*G740*G8 - 16*G13*G15*G81 - 
      8*G49*G81 - 8*G69*G81 - 8*G73*G81 + 46*G829 - 18*G831 - 22*G833 + 
      46*G834 + 4*G836 - 6*G839 - 8*G13*G15*G84 + 4*G45*G84 - 4*G49*G84 - 
      4*G69*G84 + 16*G71*G84 - 4*G73*G84 + 8*G13*G8*G84 - 10*G841 + 4*G843 + 
      4*G851 + 4*G853 + 46*G856 + 46*G857 + 8*G859 + 12*G865 - 10*G868 + 
      6*G870 + 12*G872 + 8*G874 + 14*G877 - 2*G879 + 8*G881 + 8*G890 + 
      8*G892 + 12*G895 + 12*G896 + 12*G945 + 12*G948 + 8*G949 + 8*G950 + 
      8*G951 + 8*G952 + 12*G955 + 12*G956 + 46*G967 + 46*G968 + 4*G969 + 
      4*G970 + 4*G971 + 4*G972 + 46*G975 + 46*G976 + 12*G979 - 8*G980 + 
      (8*G12*G13*Pi^2)/3 - (10*G132*Pi^2)/3 - (8*G134*Pi^2)/3 - 
      (8*G136*Pi^2)/3 - (10*G138*Pi^2)/3 - (13*G144*Pi^2)/3 - 
      (4*G145*Pi^2)/3 - (4*G146*Pi^2)/3 - (13*G148*Pi^2)/3 - 
      (2*G12*G15*Pi^2)/3 - (2*G13*G15*Pi^2)/3 - (G151*Pi^2)/3 - 
      (4*G152*Pi^2)/3 + (8*G13*G24*Pi^2)/3 - (2*G15*G24*Pi^2)/3 + 
      4*G13*G27*Pi^2 + G15*G27*Pi^2 + (4*G15*G29*Pi^2)/3 - (13*G42*Pi^2)/3 - 
      (8*G43*Pi^2)/3 - (17*G45*Pi^2)/3 - (4*G46*Pi^2)/3 - (7*G49*Pi^2)/3 + 
      4*G13*G5*Pi^2 + G15*G5*Pi^2 - (4*G58*Pi^2)/3 + (4*G15*G6*Pi^2)/3 - 
      (13*G61*Pi^2)/3 - (10*G66*Pi^2)/3 - (11*G69*Pi^2)/3 - (8*G70*Pi^2)/3 - 
      (10*G71*Pi^2)/3 + (G73*Pi^2)/3 + (4*G12*G8*Pi^2)/3 - 2*G13*G8*Pi^2 + 
      (4*G24*G8*Pi^2)/3 + (7*G27*G8*Pi^2)/3 + (G29*G8*Pi^2)/3 + 
      (7*G5*G8*Pi^2)/3 + 4*G6*G8*Pi^2 - (8*G81*Pi^2)/3 - (10*G84*Pi^2)/3 - 
      Pi^4/40 - 8*G12*Zeta[3] + (40*G13*Zeta[3])/3 + (8*G15*Zeta[3])/3 - 
      8*G24*Zeta[3] - (56*G27*Zeta[3])/3 - (56*G5*Zeta[3])/3 - 8*G6*Zeta[3] + 
      (64*G8*Zeta[3])/3}, 0, 5, 1], J[8] -> SeriesData[\[CurlyEpsilon], 0, 
    {8, 8*G13 - 4*G15 - 12*G27 - 12*G5, 4*G132 + 4*G138 + 14*G144 + 14*G148 + 
      4*G12*G15 - 4*G13*G15 + 4*G15*G24 - 12*G13*G27 + 2*G15*G27 + 14*G42 - 
      4*G45 - 2*G49 - 12*G13*G5 + 2*G15*G5 + 14*G61 + 4*G66 + 2*G69 + 8*G71 - 
      2*G73 - 2*G27*G8 - 2*G5*G8 + 4*G84 - (7*Pi^2)/3, 
     4*G13*G132 + 4*G13*G138 + 14*G13*G144 + 14*G13*G148 + 4*G12*G13*G15 - 
      2*G132*G15 - 4*G134*G15 - 4*G136*G15 - 2*G138*G15 - G144*G15 - 
      2*G145*G15 - 2*G146*G15 - G148*G15 - 15*G217 - 6*G220 - G224 - 
      15*G235 - 2*G239 + 4*G13*G15*G24 + 3*G242 - G246 - 2*G256 + 
      2*G13*G15*G27 - 2*G293 - 2*G299 - 15*G305 - 15*G309 - 6*G356 + 5*G359 - 
      G363 - 6*G373 - 4*G377 - 5*G380 + 8*G382 - G384 - 4*G394 + 14*G13*G42 - 
      G15*G42 - 4*G429 - 4*G435 - 6*G441 - 6*G445 - 4*G13*G45 + 3*G27*G45 - 
      2*G15*G46 + 2*G12*G49 - 2*G13*G49 + 2*G24*G49 + G27*G49 + 
      2*G13*G15*G5 + 3*G45*G5 + G49*G5 - 2*G15*G58 + 14*G13*G61 - G15*G61 - 
      6*G654 + 4*G13*G66 - 2*G15*G66 - 6*G660 - 4*G661 - 4*G667 - 4*G668 - 
      4*G672 - 6*G678 - 6*G682 + 2*G12*G69 + 2*G13*G69 + 2*G24*G69 - 
      3*G27*G69 - 3*G5*G69 - 4*G15*G70 - 15*G708 - 4*G15*G71 - 12*G27*G71 - 
      12*G5*G71 - 15*G712 - 2*G713 - 2*G717 - 2*G718 - 2*G722 - 15*G728 + 
      2*G12*G73 - 2*G13*G73 + 2*G24*G73 + G27*G73 + G5*G73 - 15*G732 + 
      2*G132*G8 + 2*G138*G8 + 3*G144*G8 + 3*G148*G8 - 2*G13*G27*G8 + 
      3*G42*G8 - 2*G13*G5*G8 + 3*G61*G8 + 2*G66*G8 - 4*G15*G81 + 4*G13*G84 - 
      2*G15*G84 + 2*G8*G84 + (2*G12*Pi^2)/3 - (7*G13*Pi^2)/3 + 
      (5*G15*Pi^2)/6 + (2*G24*Pi^2)/3 + (5*G27*Pi^2)/2 + (5*G5*Pi^2)/2 - 
      G8*Pi^2 + (26*Zeta[3])/3, 7*G1023 + (13*G1026)/2 - G1028/2 + 7*G1030 + 
      2*G1031 - (9*G1034)/2 - G1036/2 + 2*G1038 + 2*G1047 + 2*G1049 + 
      7*G1052 + 7*G1053 + 6*G1057 - (13*G1060)/2 - G1062/2 + 6*G1064 + 
      4*G1065 + (7*G1068)/2 + 8*G1069 - G1070/2 + 4*G1072 + 4*G1081 + 
      4*G1083 + 6*G1086 + 6*G1087 + 6*G1138 + 6*G1141 + 4*G1142 + 4*G1143 + 
      4*G1144 + 4*G1145 + 6*G1148 + 6*G1149 + 7*G1160 + 7*G1161 + 2*G1162 + 
      2*G1163 + 2*G1164 + 2*G1165 + 7*G1168 + 7*G1169 + 7*G1466 + 7*G1469 + 
      2*G1470 + 2*G1473 + 2*G1474 + 2*G1475 + 7*G1478 + 7*G1479 + 6*G1480 + 
      6*G1481 + 4*G1482 + 4*G1483 + 4*G1484 + 4*G1485 + 6*G1488 + 6*G1489 + 
      6*G1490 + 6*G1491 + 4*G1492 + 4*G1493 + 4*G1494 + 4*G1495 + 6*G1498 + 
      6*G1499 - 2*G13*G132*G15 - 4*G13*G134*G15 - 4*G13*G136*G15 - 
      2*G13*G138*G15 - G13*G144*G15 - 2*G13*G145*G15 - 2*G13*G146*G15 - 
      G13*G148*G15 + 7*G1510 + 7*G1511 + 2*G1512 + 2*G1513 + 2*G1514 + 
      2*G1515 + 7*G1518 + 7*G1519 + (31*G1570)/2 + (31*G1571)/2 + G1572 + 
      G1573 + G1574 + G1575 + (31*G1578)/2 + (31*G1579)/2 + 3*G1580 + 
      3*G1581 + 2*G1582 + 2*G1583 + 2*G1584 + 2*G1585 + 3*G1588 + 3*G1589 + 
      3*G1590 + 3*G1591 + 2*G1592 + 2*G1593 + 2*G1594 + 2*G1595 + 3*G1598 + 
      3*G1599 + (31*G1610)/2 + (31*G1611)/2 + G1612 + G1613 + G1614 + G1615 + 
      (31*G1618)/2 + (31*G1619)/2 - 15*G13*G217 + (G15*G217)/2 - 6*G13*G220 + 
      G15*G221 + G12*G224 - G13*G224 + G15*G232 - 15*G13*G235 + 
      (G15*G235)/2 - 2*G13*G239 + G15*G239 + G224*G24 + G12*G242 + 
      3*G13*G242 + G24*G242 + 2*G15*G243 + G12*G246 - G13*G246 + G24*G246 + 
      2*G15*G253 - 2*G13*G256 + G15*G256 + (11*G220*G27)/2 + (G224*G27)/2 - 
      (7*G242*G27)/2 + (G246*G27)/2 - 2*G13*G293 + G15*G293 + 2*G15*G295 + 
      2*G15*G297 - 2*G13*G299 + G15*G299 - 15*G13*G305 + (G15*G305)/2 + 
      G15*G306 + G15*G307 - 15*G13*G309 + (G15*G309)/2 - 6*G13*G356 + 
      G15*G356 + G12*G359 + 5*G13*G359 + G24*G359 - (11*G27*G359)/2 + 
      2*G15*G360 + G12*G363 - G13*G363 + G24*G363 + (G27*G363)/2 + 
      2*G15*G370 - 6*G13*G373 + G15*G373 - 4*G13*G377 + 2*G15*G377 + 
      G12*G380 - 5*G13*G380 + G24*G380 + (9*G27*G380)/2 + 4*G15*G381 - 
      4*G15*G382 - 12*G27*G382 + G12*G384 - G13*G384 + G24*G384 + 
      (G27*G384)/2 + 4*G15*G391 - 4*G13*G394 + 2*G15*G394 - G13*G15*G42 - 
      4*G13*G429 + 2*G15*G429 + 4*G15*G431 + 4*G15*G433 - 4*G13*G435 + 
      2*G15*G435 - 6*G13*G441 + G15*G441 + 2*G15*G442 + 2*G15*G443 - 
      6*G13*G445 + G15*G445 + G132*G45 + G138*G45 - (5*G144*G45)/2 - 
      (5*G148*G45)/2 + 3*G13*G27*G45 - (5*G42*G45)/2 - 2*G13*G15*G46 + 
      2*G12*G13*G49 - G132*G49 - 2*G134*G49 - 2*G136*G49 - G138*G49 - 
      (G144*G49)/2 - G145*G49 - G146*G49 - (G148*G49)/2 + 2*G13*G24*G49 + 
      G13*G27*G49 - (G42*G49)/2 - G46*G49 + (11*G220*G5)/2 + (G224*G5)/2 - 
      (7*G242*G5)/2 + (G246*G5)/2 - (11*G359*G5)/2 + (G363*G5)/2 + 
      (9*G380*G5)/2 - 12*G382*G5 + (G384*G5)/2 + 3*G13*G45*G5 + G13*G49*G5 - 
      2*G13*G15*G58 - G49*G58 - G13*G15*G61 - (5*G45*G61)/2 - (G49*G61)/2 - 
      6*G13*G654 + G15*G654 + 2*G15*G656 + 2*G15*G658 - 2*G13*G15*G66 + 
      G45*G66 - G49*G66 - 6*G13*G660 + G15*G660 - 4*G13*G661 + 2*G15*G661 + 
      4*G15*G663 + 4*G15*G665 - 4*G13*G667 + 2*G15*G667 - 4*G13*G668 + 
      2*G15*G668 + 4*G15*G669 + 4*G15*G670 - 4*G13*G672 + 2*G15*G672 - 
      6*G13*G678 + G15*G678 + 2*G15*G679 + 2*G15*G680 - 6*G13*G682 + 
      G15*G682 + 2*G12*G13*G69 - G132*G69 - 2*G134*G69 - 2*G136*G69 - 
      G138*G69 + (7*G144*G69)/2 - G145*G69 - G146*G69 + (7*G148*G69)/2 + 
      2*G13*G24*G69 - 3*G13*G27*G69 + (7*G42*G69)/2 - G46*G69 - 
      3*G13*G5*G69 - G58*G69 + (7*G61*G69)/2 - G66*G69 - 4*G13*G15*G70 - 
      2*G49*G70 - 2*G69*G70 - 15*G13*G708 + (G15*G708)/2 + G15*G709 + 
      4*G132*G71 + 4*G138*G71 + 14*G144*G71 + 14*G148*G71 + 4*G12*G15*G71 + 
      4*G15*G24*G71 + 2*G15*G27*G71 + 14*G42*G71 - 4*G45*G71 - 2*G49*G71 + 
      2*G15*G5*G71 + 14*G61*G71 + 4*G66*G71 + 2*G69*G71 + G15*G710 - 
      15*G13*G712 + (G15*G712)/2 - 2*G13*G713 + G15*G713 + 2*G15*G714 + 
      2*G15*G715 - 2*G13*G717 + G15*G717 - 2*G13*G718 + G15*G718 + 
      2*G15*G719 + 2*G15*G720 - 2*G13*G722 + G15*G722 - 15*G13*G728 + 
      (G15*G728)/2 + G15*G729 + 2*G12*G13*G73 - G132*G73 - 2*G134*G73 - 
      2*G136*G73 - G138*G73 - (G144*G73)/2 - G145*G73 - G146*G73 - 
      (G148*G73)/2 + 2*G13*G24*G73 + G13*G27*G73 - (G42*G73)/2 - G46*G73 + 
      G13*G5*G73 - G58*G73 - (G61*G73)/2 - G66*G73 - 2*G70*G73 - 2*G71*G73 + 
      G15*G730 - 15*G13*G732 + (G15*G732)/2 + 2*G13*G132*G8 + 2*G13*G138*G8 + 
      3*G13*G144*G8 + 3*G13*G148*G8 - (7*G217*G8)/2 - (7*G235*G8)/2 - 
      G239*G8 - G256*G8 - G293*G8 - G299*G8 - (7*G305*G8)/2 - (7*G309*G8)/2 - 
      3*G356*G8 - 3*G373*G8 - 2*G377*G8 - 2*G394*G8 + 3*G13*G42*G8 - 
      2*G429*G8 - 2*G435*G8 - 3*G441*G8 - 3*G445*G8 + 3*G13*G61*G8 - 
      3*G654*G8 + 2*G13*G66*G8 - 3*G660*G8 - 2*G661*G8 - 2*G667*G8 - 
      2*G668*G8 - 2*G672*G8 - 3*G678*G8 - 3*G682*G8 - (7*G708*G8)/2 - 
      2*G27*G71*G8 - 2*G5*G71*G8 - (7*G712*G8)/2 - G713*G8 - G717*G8 - 
      G718*G8 - G722*G8 - (7*G728*G8)/2 - (7*G732*G8)/2 - 4*G13*G15*G81 - 
      2*G49*G81 - 2*G69*G81 - 2*G73*G81 + (31*G829)/2 - 7*G831 - G833/2 + 
      (31*G834)/2 + G836 + (7*G839)/2 - 2*G13*G15*G84 + G45*G84 - G49*G84 - 
      G69*G84 + 4*G71*G84 - G73*G84 + 2*G13*G8*G84 - G841/2 + G843 + G851 + 
      G853 + (31*G856)/2 + (31*G857)/2 + 3*G865 + (11*G868)/2 - G870/2 + 
      3*G872 + 2*G874 - (9*G877)/2 - G879/2 + 2*G881 + 2*G890 + 2*G892 + 
      3*G895 + 3*G896 + 3*G945 + 3*G948 + 2*G949 + 2*G950 + 2*G951 + 2*G952 + 
      3*G955 + 3*G956 + (31*G967)/2 + (31*G968)/2 + G969 + G970 + G971 + 
      G972 + (31*G975)/2 + (31*G976)/2 + (2*G12*G13*Pi^2)/3 - 
      (5*G132*Pi^2)/6 - (2*G134*Pi^2)/3 - (2*G136*Pi^2)/3 - (5*G138*Pi^2)/6 - 
      (31*G144*Pi^2)/12 - (G145*Pi^2)/3 - (G146*Pi^2)/3 - (31*G148*Pi^2)/12 - 
      (G12*G15*Pi^2)/6 + (5*G13*G15*Pi^2)/6 + (2*G13*G24*Pi^2)/3 - 
      (G15*G24*Pi^2)/6 + (5*G13*G27*Pi^2)/2 - (3*G15*G27*Pi^2)/4 - 
      (31*G42*Pi^2)/12 - (G45*Pi^2)/3 - (G46*Pi^2)/3 + (3*G49*Pi^2)/4 + 
      (5*G13*G5*Pi^2)/2 - (3*G15*G5*Pi^2)/4 - (G58*Pi^2)/3 - 
      (31*G61*Pi^2)/12 - (5*G66*Pi^2)/6 + (G69*Pi^2)/4 - (2*G70*Pi^2)/3 - 
      (7*G71*Pi^2)/3 - (7*G73*Pi^2)/12 + (G12*G8*Pi^2)/3 - G13*G8*Pi^2 + 
      (G24*G8*Pi^2)/3 + (13*G27*G8*Pi^2)/12 + (13*G5*G8*Pi^2)/12 - 
      (2*G81*Pi^2)/3 - (5*G84*Pi^2)/6 + (7*Pi^4)/80 - 2*G12*Zeta[3] + 
      (26*G13*Zeta[3])/3 - (10*G15*Zeta[3])/3 - 2*G24*Zeta[3] - 
      10*G27*Zeta[3] - 10*G5*Zeta[3] + 3*G8*Zeta[3]}, 0, 5, 1], 
  J[9] -> SeriesData[\[CurlyEpsilon], 0, {-4, -4*G13 + 2*G15 + 6*G27 + 6*G5, 
     -2*G132 - 2*G138 - 7*G144 - 7*G148 - 2*G12*G15 + 2*G13*G15 - 2*G15*G24 + 
      6*G13*G27 - G15*G27 - 7*G42 + 2*G45 + 2*G49 + 6*G13*G5 - G15*G5 - 
      7*G61 - 2*G66 - 4*G71 + G73 + 2*G27*G8 + 2*G5*G8 - 2*G84 + (7*Pi^2)/6, 
     -2*G13*G132 - 2*G13*G138 - 7*G13*G144 - 7*G13*G148 - 2*G12*G13*G15 + 
      G132*G15 + 2*G134*G15 + 2*G136*G15 + G138*G15 + (G144*G15)/2 + 
      G145*G15 + G146*G15 + (G148*G15)/2 + (15*G217)/2 + 3*G220 + 2*G224 + 
      (15*G235)/2 + G239 - 2*G13*G15*G24 + G246 + G256 - G13*G15*G27 + G293 + 
      G299 + (15*G305)/2 + (15*G309)/2 + 3*G356 - G359 + 3*G373 + 2*G377 + 
      G380 - 4*G382 + G384/2 + 2*G394 - 7*G13*G42 + (G15*G42)/2 + 2*G429 + 
      2*G435 + 3*G441 + 3*G445 + 2*G13*G45 + G15*G46 - 2*G12*G49 + 
      2*G13*G49 - 2*G24*G49 - G27*G49 - G13*G15*G5 - G49*G5 + G15*G58 - 
      7*G13*G61 + (G15*G61)/2 + 3*G654 - 2*G13*G66 + G15*G66 + 3*G660 + 
      2*G661 + 2*G667 + 2*G668 + 2*G672 + 3*G678 + 3*G682 - 2*G12*G69 - 
      2*G24*G69 + 2*G15*G70 + (15*G708)/2 + 2*G15*G71 + 6*G27*G71 + 
      6*G5*G71 + (15*G712)/2 + G713 + G717 + G718 + G722 + (15*G728)/2 - 
      G12*G73 + G13*G73 - G24*G73 - (G27*G73)/2 - (G5*G73)/2 + (15*G732)/2 - 
      2*G132*G8 - 2*G138*G8 - 3*G144*G8 - 3*G148*G8 + 2*G13*G27*G8 - 
      3*G42*G8 + 2*G13*G5*G8 - 3*G61*G8 - 2*G66*G8 + 2*G15*G81 - 2*G13*G84 + 
      G15*G84 - 2*G8*G84 - (G12*Pi^2)/3 + (7*G13*Pi^2)/6 - (G15*Pi^2)/4 - 
      (G24*Pi^2)/3 - (13*G27*Pi^2)/12 - (13*G5*Pi^2)/12 + (2*G8*Pi^2)/3 - 
      (13*Zeta[3])/3, (-7*G1023)/2 - (3*G1026)/2 - G1028/2 - (7*G1030)/2 - 
      G1031 + G1034/2 - G1038 - G1047 - G1049 - (7*G1052)/2 - (7*G1053)/2 - 
      3*G1057 + G1060 + G1062/2 - 3*G1064 - 2*G1065 - 4*G1069 + G1070/4 - 
      2*G1072 - 2*G1081 - 2*G1083 - 3*G1086 - 3*G1087 - 3*G1138 - 3*G1141 - 
      2*G1142 - 2*G1143 - 2*G1144 - 2*G1145 - 3*G1148 - 3*G1149 - 
      (7*G1160)/2 - (7*G1161)/2 - G1162 - G1163 - G1164 - G1165 - 
      (7*G1168)/2 - (7*G1169)/2 - (7*G1466)/2 - (7*G1469)/2 - G1470 - G1473 - 
      G1474 - G1475 - (7*G1478)/2 - (7*G1479)/2 - 3*G1480 - 3*G1481 - 
      2*G1482 - 2*G1483 - 2*G1484 - 2*G1485 - 3*G1488 - 3*G1489 - 3*G1490 - 
      3*G1491 - 2*G1492 - 2*G1493 - 2*G1494 - 2*G1495 - 3*G1498 - 3*G1499 + 
      G13*G132*G15 + 2*G13*G134*G15 + 2*G13*G136*G15 + G13*G138*G15 + 
      (G13*G144*G15)/2 + G13*G145*G15 + G13*G146*G15 + (G13*G148*G15)/2 - 
      (7*G1510)/2 - (7*G1511)/2 - G1512 - G1513 - G1514 - G1515 - 
      (7*G1518)/2 - (7*G1519)/2 - (31*G1570)/4 - (31*G1571)/4 - G1572/2 - 
      G1573/2 - G1574/2 - G1575/2 - (31*G1578)/4 - (31*G1579)/4 - 
      (3*G1580)/2 - (3*G1581)/2 - G1582 - G1583 - G1584 - G1585 - 
      (3*G1588)/2 - (3*G1589)/2 - (3*G1590)/2 - (3*G1591)/2 - G1592 - G1593 - 
      G1594 - G1595 - (3*G1598)/2 - (3*G1599)/2 - (31*G1610)/4 - 
      (31*G1611)/4 - G1612/2 - G1613/2 - G1614/2 - G1615/2 - (31*G1618)/4 - 
      (31*G1619)/4 + (15*G13*G217)/2 - (G15*G217)/4 + 3*G13*G220 - 
      (G15*G221)/2 - 2*G12*G224 + 2*G13*G224 - (G15*G232)/2 + 
      (15*G13*G235)/2 - (G15*G235)/4 + G13*G239 - (G15*G239)/2 - 2*G224*G24 - 
      2*G12*G242 - 2*G24*G242 - G15*G243 - G12*G246 + G13*G246 - G24*G246 - 
      G15*G253 + G13*G256 - (G15*G256)/2 - G220*G27 - G224*G27 - 
      (G246*G27)/2 + G13*G293 - (G15*G293)/2 - G15*G295 - G15*G297 + 
      G13*G299 - (G15*G299)/2 + (15*G13*G305)/2 - (G15*G305)/4 - 
      (G15*G306)/2 - (G15*G307)/2 + (15*G13*G309)/2 - (G15*G309)/4 + 
      3*G13*G356 - (G15*G356)/2 - 2*G12*G359 - G13*G359 - 2*G24*G359 + 
      (G27*G359)/2 - G15*G360 - G15*G370 + 3*G13*G373 - (G15*G373)/2 + 
      2*G13*G377 - G15*G377 + G12*G380 + G13*G380 + G24*G380 - (G27*G380)/2 - 
      2*G15*G381 + 2*G15*G382 + 6*G27*G382 - (G12*G384)/2 + (G13*G384)/2 - 
      (G24*G384)/2 - (G27*G384)/4 - 2*G15*G391 + 2*G13*G394 - G15*G394 + 
      (G13*G15*G42)/2 + 2*G13*G429 - G15*G429 - 2*G15*G431 - 2*G15*G433 + 
      2*G13*G435 - G15*G435 + 3*G13*G441 - (G15*G441)/2 - G15*G442 - 
      G15*G443 + 3*G13*G445 - (G15*G445)/2 - 2*G132*G45 - 2*G138*G45 - 
      G144*G45 - G148*G45 - G42*G45 + G13*G15*G46 - 2*G12*G13*G49 + 
      G132*G49 + 2*G134*G49 + 2*G136*G49 + G138*G49 + (G144*G49)/2 + 
      G145*G49 + G146*G49 + (G148*G49)/2 - 2*G13*G24*G49 - G13*G27*G49 + 
      (G42*G49)/2 + G46*G49 - G220*G5 - G224*G5 - (G246*G5)/2 + (G359*G5)/2 - 
      (G380*G5)/2 + 6*G382*G5 - (G384*G5)/4 - G13*G49*G5 + G13*G15*G58 + 
      G49*G58 + (G13*G15*G61)/2 - G45*G61 + (G49*G61)/2 + 3*G13*G654 - 
      (G15*G654)/2 - G15*G656 - G15*G658 + G13*G15*G66 - 2*G45*G66 + 
      G49*G66 + 3*G13*G660 - (G15*G660)/2 + 2*G13*G661 - G15*G661 - 
      2*G15*G663 - 2*G15*G665 + 2*G13*G667 - G15*G667 + 2*G13*G668 - 
      G15*G668 - 2*G15*G669 - 2*G15*G670 + 2*G13*G672 - G15*G672 + 
      3*G13*G678 - (G15*G678)/2 - G15*G679 - G15*G680 + 3*G13*G682 - 
      (G15*G682)/2 - 2*G12*G13*G69 + 2*G132*G69 + 2*G134*G69 + 2*G136*G69 + 
      2*G138*G69 + G145*G69 + G146*G69 - 2*G13*G24*G69 + G46*G69 + G58*G69 + 
      2*G66*G69 + 2*G13*G15*G70 + 2*G49*G70 + 2*G69*G70 + (15*G13*G708)/2 - 
      (G15*G708)/4 - (G15*G709)/2 - 2*G132*G71 - 2*G138*G71 - 7*G144*G71 - 
      7*G148*G71 - 2*G12*G15*G71 - 2*G15*G24*G71 - G15*G27*G71 - 7*G42*G71 + 
      2*G45*G71 + 2*G49*G71 - G15*G5*G71 - 7*G61*G71 - 2*G66*G71 - 
      (G15*G710)/2 + (15*G13*G712)/2 - (G15*G712)/4 + G13*G713 - 
      (G15*G713)/2 - G15*G714 - G15*G715 + G13*G717 - (G15*G717)/2 + 
      G13*G718 - (G15*G718)/2 - G15*G719 - G15*G720 + G13*G722 - 
      (G15*G722)/2 + (15*G13*G728)/2 - (G15*G728)/4 - (G15*G729)/2 - 
      G12*G13*G73 + (G132*G73)/2 + G134*G73 + G136*G73 + (G138*G73)/2 + 
      (G144*G73)/4 + (G145*G73)/2 + (G146*G73)/2 + (G148*G73)/4 - 
      G13*G24*G73 - (G13*G27*G73)/2 + (G42*G73)/4 + (G46*G73)/2 - 
      (G13*G5*G73)/2 + (G58*G73)/2 + (G61*G73)/4 + (G66*G73)/2 + G70*G73 + 
      G71*G73 - (G15*G730)/2 + (15*G13*G732)/2 - (G15*G732)/4 - 
      2*G13*G132*G8 - 2*G13*G138*G8 - 3*G13*G144*G8 - 3*G13*G148*G8 + 
      (7*G217*G8)/2 + (7*G235*G8)/2 + G239*G8 + G256*G8 + G293*G8 + G299*G8 + 
      (7*G305*G8)/2 + (7*G309*G8)/2 + 3*G356*G8 + 3*G373*G8 + 2*G377*G8 + 
      2*G394*G8 - 3*G13*G42*G8 + 2*G429*G8 + 2*G435*G8 + 3*G441*G8 + 
      3*G445*G8 - 3*G13*G61*G8 + 3*G654*G8 - 2*G13*G66*G8 + 3*G660*G8 + 
      2*G661*G8 + 2*G667*G8 + 2*G668*G8 + 2*G672*G8 + 3*G678*G8 + 3*G682*G8 + 
      (7*G708*G8)/2 + 2*G27*G71*G8 + 2*G5*G71*G8 + (7*G712*G8)/2 + G713*G8 + 
      G717*G8 + G718*G8 + G722*G8 + (7*G728*G8)/2 + (7*G732*G8)/2 + 
      2*G13*G15*G81 + 2*G49*G81 + 2*G69*G81 + G73*G81 - (31*G829)/4 + 
      (7*G831)/2 + 2*G833 - (31*G834)/4 - G836/2 + G13*G15*G84 - 2*G45*G84 + 
      G49*G84 + 2*G69*G84 - 2*G71*G84 + (G73*G84)/2 - 2*G13*G8*G84 + G841 - 
      G843/2 - G851/2 - G853/2 - (31*G856)/4 - (31*G857)/4 - (3*G865)/2 - 
      G868 - (3*G872)/2 - G874 + G877 + G879/2 - G881 - G890 - G892 - 
      (3*G895)/2 - (3*G896)/2 - (3*G945)/2 - (3*G948)/2 - G949 - G950 - 
      G951 - G952 - (3*G955)/2 - (3*G956)/2 - (31*G967)/4 - (31*G968)/4 - 
      G969/2 - G970/2 - G971/2 - G972/2 - (31*G975)/4 - (31*G976)/4 - 
      (G12*G13*Pi^2)/3 + (G132*Pi^2)/4 + (G134*Pi^2)/3 + (G136*Pi^2)/3 + 
      (G138*Pi^2)/4 + (25*G144*Pi^2)/24 + (G145*Pi^2)/6 + (G146*Pi^2)/6 + 
      (25*G148*Pi^2)/24 - (G12*G15*Pi^2)/12 - (G13*G15*Pi^2)/4 - 
      (G13*G24*Pi^2)/3 - (G15*G24*Pi^2)/12 - (13*G13*G27*Pi^2)/12 + 
      (G15*G27*Pi^2)/8 + (25*G42*Pi^2)/24 + (5*G45*Pi^2)/12 + (G46*Pi^2)/6 - 
      (G49*Pi^2)/4 - (13*G13*G5*Pi^2)/12 + (G15*G5*Pi^2)/8 + (G58*Pi^2)/6 + 
      (25*G61*Pi^2)/24 + (G66*Pi^2)/4 - (G69*Pi^2)/6 + (G70*Pi^2)/3 + 
      (7*G71*Pi^2)/6 + (G73*Pi^2)/24 - (G12*G8*Pi^2)/3 + (2*G13*G8*Pi^2)/3 - 
      (G24*G8*Pi^2)/3 - (7*G27*G8*Pi^2)/12 - (7*G5*G8*Pi^2)/12 + 
      (G81*Pi^2)/3 + (G84*Pi^2)/4 - (23*Pi^4)/1440 + G12*Zeta[3] - 
      (13*G13*Zeta[3])/3 + (7*G15*Zeta[3])/6 + G24*Zeta[3] + 
      (9*G27*Zeta[3])/2 + (9*G5*Zeta[3])/2 - 2*G8*Zeta[3]}, 0, 5, 1], 
  J[10] -> SeriesData[\[CurlyEpsilon], 0, 
    {(8*I)*G105 - (8*I)*G112 - (8*I)*G119 + (8*I)*G126 + (4*I)*G20*G8 - 
      (4*I)*G21*G8 + (4*I)*G22*G8 - (4*I)*G23*G8, 
     (8*I)*G105*G13 - (8*I)*G112*G13 - (8*I)*G119*G13 + (8*I)*G126*G13 + 
      (8*I)*G105*G15 - (8*I)*G112*G15 - (8*I)*G119*G15 + (8*I)*G126*G15 - 
      (8*I)*G182 + (8*I)*G187 + (8*I)*G192 - (8*I)*G197 - (16*I)*G273 + 
      (16*I)*G278 + (16*I)*G283 - (16*I)*G288 - (8*I)*G409 + (8*I)*G414 + 
      (8*I)*G419 - (8*I)*G424 + (6*I)*G20*G45 - (6*I)*G21*G45 + 
      (6*I)*G22*G45 - (6*I)*G23*G45 + (4*I)*G20*G49 - (4*I)*G21*G49 + 
      (4*I)*G22*G49 - (4*I)*G23*G49 - (8*I)*G514 - (24*I)*G519 - (8*I)*G524 + 
      (4*I)*G529 - (4*I)*G534 - (4*I)*G539 + (4*I)*G544 + (8*I)*G549 + 
      (24*I)*G554 + (8*I)*G559 + (4*I)*G564 - (4*I)*G569 - (4*I)*G574 + 
      (4*I)*G579 + (8*I)*G584 + (24*I)*G589 + (8*I)*G594 + (4*I)*G599 - 
      (4*I)*G604 - (4*I)*G609 + (4*I)*G614 - (8*I)*G619 - (24*I)*G624 - 
      (8*I)*G629 + (4*I)*G634 - (4*I)*G639 - (4*I)*G644 + (4*I)*G649 - 
      (4*I)*G105*G8 + (2*I)*G107*G8 - (2*I)*G108*G8 + (2*I)*G109*G8 - 
      (2*I)*G110*G8 + (4*I)*G112*G8 + (2*I)*G114*G8 - (2*I)*G115*G8 + 
      (2*I)*G116*G8 - (2*I)*G117*G8 - (12*I)*G119*G8 + (2*I)*G121*G8 - 
      (2*I)*G122*G8 + (2*I)*G123*G8 - (2*I)*G124*G8 + (12*I)*G126*G8 + 
      (2*I)*G128*G8 - (2*I)*G129*G8 + (2*I)*G130*G8 - (2*I)*G131*G8 + 
      (4*I)*G13*G20*G8 - (4*I)*G13*G21*G8 + (4*I)*G13*G22*G8 - 
      (4*I)*G13*G23*G8 - (4*I)*G35*G8 + (4*I)*G36*G8 - (4*I)*G37*G8 + 
      (4*I)*G38*G8 - (8*I)*G54*G8 + (8*I)*G55*G8 - (8*I)*G56*G8 + 
      (8*I)*G57*G8 - (4*I)*G77*G8 + (4*I)*G78*G8 - (4*I)*G79*G8 + 
      (4*I)*G8*G80 + ((4*I)/3)*G20*Pi^2 - ((4*I)/3)*G21*Pi^2, 
     (8*I)*G1016 - (8*I)*G1017 - (8*I)*G1018 + (8*I)*G1019 + (16*I)*G1043 - 
      (16*I)*G1044 - (16*I)*G1045 + (16*I)*G1046 + (8*I)*G1077 - 
      (8*I)*G1078 - (8*I)*G1079 + (8*I)*G1080 + (8*I)*G1110 + (24*I)*G1111 + 
      (8*I)*G1112 - (4*I)*G1113 + (4*I)*G1114 + (4*I)*G1115 - (4*I)*G1116 - 
      (8*I)*G1117 - (24*I)*G1118 - (8*I)*G1119 - (4*I)*G1120 + (4*I)*G1121 + 
      (4*I)*G1122 - (4*I)*G1123 - (8*I)*G1124 - (24*I)*G1125 - (8*I)*G1126 - 
      (4*I)*G1127 + (4*I)*G1128 + (4*I)*G1129 - (4*I)*G1130 + (8*I)*G1131 + 
      (24*I)*G1132 + (8*I)*G1133 - (4*I)*G1134 + (4*I)*G1135 + (4*I)*G1136 - 
      (4*I)*G1137 + (8*I)*G1270 + (24*I)*G1271 + (8*I)*G1272 - (4*I)*G1273 + 
      (4*I)*G1274 + (4*I)*G1275 - (4*I)*G1276 + (8*I)*G1277 + (56*I)*G1278 + 
      (8*I)*G1279 - (8*I)*G1280 + (8*I)*G1281 + (8*I)*G1282 - (8*I)*G1283 + 
      (8*I)*G1284 + (24*I)*G1285 + (8*I)*G1286 - (4*I)*G1287 + (4*I)*G1288 + 
      (4*I)*G1289 - (4*I)*G1290 - (4*I)*G1291 - (12*I)*G1292 - (4*I)*G1293 + 
      (2*I)*G1294 - (2*I)*G1295 - (2*I)*G1296 + (2*I)*G1297 + (4*I)*G1298 + 
      (12*I)*G1299 + (4*I)*G1300 + (2*I)*G1301 - (2*I)*G1302 - (2*I)*G1303 + 
      (2*I)*G1304 + (4*I)*G1305 + (12*I)*G1306 + (4*I)*G1307 + (2*I)*G1308 - 
      (2*I)*G1309 - (2*I)*G1310 + (2*I)*G1311 - (4*I)*G1312 - (12*I)*G1313 - 
      (4*I)*G1314 + (2*I)*G1315 - (2*I)*G1316 - (2*I)*G1317 + (2*I)*G1318 - 
      (8*I)*G1319 - (24*I)*G1320 - (8*I)*G1321 - (4*I)*G1322 + (4*I)*G1323 + 
      (4*I)*G1324 - (4*I)*G1325 - (8*I)*G1326 - (56*I)*G1327 - (8*I)*G1328 - 
      (8*I)*G1329 + (8*I)*G1330 + (8*I)*G1331 - (8*I)*G1332 - (8*I)*G1333 - 
      (24*I)*G1334 - (8*I)*G1335 - (4*I)*G1336 + (4*I)*G1337 + (4*I)*G1338 - 
      (4*I)*G1339 - (4*I)*G1340 - (12*I)*G1341 - (4*I)*G1342 + (2*I)*G1343 - 
      (2*I)*G1344 - (2*I)*G1345 + (2*I)*G1346 + (4*I)*G1347 + (12*I)*G1348 + 
      (4*I)*G1349 + (2*I)*G1350 - (2*I)*G1351 - (2*I)*G1352 + (2*I)*G1353 + 
      (4*I)*G1354 + (12*I)*G1355 + (4*I)*G1356 + (2*I)*G1357 - (2*I)*G1358 - 
      (2*I)*G1359 + (2*I)*G1360 - (4*I)*G1361 - (12*I)*G1362 - (4*I)*G1363 + 
      (2*I)*G1364 - (2*I)*G1365 - (2*I)*G1366 + (2*I)*G1367 - (8*I)*G1368 - 
      (24*I)*G1369 - (8*I)*G1370 - (4*I)*G1371 + (4*I)*G1372 + (4*I)*G1373 - 
      (4*I)*G1374 - (8*I)*G1375 - (56*I)*G1376 - (8*I)*G1377 - (8*I)*G1378 + 
      (8*I)*G1379 + (8*I)*G1380 - (8*I)*G1381 - (8*I)*G1382 - (24*I)*G1383 - 
      (8*I)*G1384 - (4*I)*G1385 + (4*I)*G1386 + (4*I)*G1387 - (4*I)*G1388 - 
      (4*I)*G1389 - (12*I)*G1390 - (4*I)*G1391 + (2*I)*G1392 - (2*I)*G1393 - 
      (2*I)*G1394 + (2*I)*G1395 + (4*I)*G1396 + (12*I)*G1397 + (4*I)*G1398 + 
      (2*I)*G1399 - (2*I)*G1400 - (2*I)*G1401 + (2*I)*G1402 + (4*I)*G1403 + 
      (12*I)*G1404 + (4*I)*G1405 + (2*I)*G1406 - (2*I)*G1407 - (2*I)*G1408 + 
      (2*I)*G1409 - (4*I)*G1410 - (12*I)*G1411 - (4*I)*G1412 + (2*I)*G1413 - 
      (2*I)*G1414 - (2*I)*G1415 + (2*I)*G1416 + (8*I)*G1417 + (24*I)*G1418 + 
      (8*I)*G1419 - (4*I)*G1420 + (4*I)*G1421 + (4*I)*G1422 - (4*I)*G1423 + 
      (8*I)*G1424 + (56*I)*G1425 + (8*I)*G1426 - (8*I)*G1427 + (8*I)*G1428 + 
      (8*I)*G1429 - (8*I)*G1430 + (8*I)*G1431 + (24*I)*G1432 + (8*I)*G1433 - 
      (4*I)*G1434 + (4*I)*G1435 + (4*I)*G1436 - (4*I)*G1437 - (4*I)*G1438 - 
      (12*I)*G1439 - (4*I)*G1440 + (2*I)*G1441 - (2*I)*G1442 - (2*I)*G1443 + 
      (2*I)*G1444 + (4*I)*G1445 + (12*I)*G1446 + (4*I)*G1447 + (2*I)*G1448 - 
      (2*I)*G1449 - (2*I)*G1450 + (2*I)*G1451 + (4*I)*G1452 + (12*I)*G1453 + 
      (4*I)*G1454 + (2*I)*G1455 - (2*I)*G1456 - (2*I)*G1457 + (2*I)*G1458 - 
      (4*I)*G1459 - (12*I)*G1460 - (4*I)*G1461 + (2*I)*G1462 - (2*I)*G1463 - 
      (2*I)*G1464 + (2*I)*G1465 + (8*I)*G105*G13*G15 - (8*I)*G112*G13*G15 - 
      (8*I)*G119*G13*G15 + (8*I)*G126*G13*G15 - (8*I)*G13*G182 - 
      (8*I)*G15*G182 + (8*I)*G13*G187 + (8*I)*G15*G187 + (8*I)*G13*G192 + 
      (8*I)*G15*G192 - (8*I)*G13*G197 - (8*I)*G15*G197 + (7*I)*G20*G220 - 
      (7*I)*G21*G220 + (7*I)*G22*G220 + (6*I)*G20*G224 - (6*I)*G21*G224 + 
      (6*I)*G22*G224 - (7*I)*G220*G23 - (6*I)*G224*G23 + (2*I)*G20*G242 - 
      (2*I)*G21*G242 + (2*I)*G22*G242 - (2*I)*G23*G242 + (4*I)*G20*G246 - 
      (4*I)*G21*G246 + (4*I)*G22*G246 - (4*I)*G23*G246 - (16*I)*G13*G273 - 
      (16*I)*G15*G273 + (16*I)*G13*G278 + (16*I)*G15*G278 + (16*I)*G13*G283 + 
      (16*I)*G15*G283 - (16*I)*G13*G288 - (16*I)*G15*G288 - (8*I)*G13*G409 - 
      (8*I)*G15*G409 + (8*I)*G13*G414 + (8*I)*G15*G414 + (8*I)*G13*G419 + 
      (8*I)*G15*G419 - (8*I)*G13*G424 - (8*I)*G15*G424 - (10*I)*G105*G45 + 
      (3*I)*G107*G45 - (3*I)*G108*G45 + (3*I)*G109*G45 - (3*I)*G110*G45 + 
      (10*I)*G112*G45 + (3*I)*G114*G45 - (3*I)*G115*G45 + (3*I)*G116*G45 - 
      (3*I)*G117*G45 - (14*I)*G119*G45 + (3*I)*G121*G45 - (3*I)*G122*G45 + 
      (3*I)*G123*G45 - (3*I)*G124*G45 + (14*I)*G126*G45 + (3*I)*G128*G45 - 
      (3*I)*G129*G45 + (3*I)*G130*G45 - (3*I)*G131*G45 + (6*I)*G13*G20*G45 - 
      (6*I)*G13*G21*G45 + (6*I)*G13*G22*G45 - (6*I)*G13*G23*G45 - 
      (6*I)*G35*G45 + (6*I)*G36*G45 - (6*I)*G37*G45 + (6*I)*G38*G45 - 
      (4*I)*G105*G49 + (2*I)*G107*G49 - (2*I)*G108*G49 + (2*I)*G109*G49 - 
      (2*I)*G110*G49 + (4*I)*G112*G49 + (2*I)*G114*G49 - (2*I)*G115*G49 + 
      (2*I)*G116*G49 - (2*I)*G117*G49 - (12*I)*G119*G49 + (2*I)*G121*G49 - 
      (2*I)*G122*G49 + (2*I)*G123*G49 - (2*I)*G124*G49 + (12*I)*G126*G49 + 
      (2*I)*G128*G49 - (2*I)*G129*G49 + (2*I)*G130*G49 - (2*I)*G131*G49 + 
      (4*I)*G13*G20*G49 - (4*I)*G13*G21*G49 + (4*I)*G13*G22*G49 - 
      (4*I)*G13*G23*G49 - (4*I)*G35*G49 + (4*I)*G36*G49 - (4*I)*G37*G49 + 
      (4*I)*G38*G49 - (8*I)*G13*G514 - (8*I)*G15*G514 - (24*I)*G13*G519 - 
      (24*I)*G15*G519 - (8*I)*G13*G524 - (8*I)*G15*G524 + (4*I)*G13*G529 + 
      (4*I)*G15*G529 - (4*I)*G13*G534 - (4*I)*G15*G534 - (4*I)*G13*G539 - 
      (4*I)*G15*G539 - (12*I)*G45*G54 - (8*I)*G49*G54 + (4*I)*G13*G544 + 
      (4*I)*G15*G544 + (8*I)*G13*G549 + (8*I)*G15*G549 + (12*I)*G45*G55 + 
      (8*I)*G49*G55 + (24*I)*G13*G554 + (24*I)*G15*G554 + (8*I)*G13*G559 + 
      (8*I)*G15*G559 - (12*I)*G45*G56 - (8*I)*G49*G56 + (4*I)*G13*G564 + 
      (4*I)*G15*G564 - (4*I)*G13*G569 - (4*I)*G15*G569 + (12*I)*G45*G57 + 
      (8*I)*G49*G57 - (4*I)*G13*G574 - (4*I)*G15*G574 + (4*I)*G13*G579 + 
      (4*I)*G15*G579 + (8*I)*G13*G584 + (8*I)*G15*G584 + (24*I)*G13*G589 + 
      (24*I)*G15*G589 + (8*I)*G13*G594 + (8*I)*G15*G594 + (4*I)*G13*G599 + 
      (4*I)*G15*G599 - (4*I)*G13*G604 - (4*I)*G15*G604 - (4*I)*G13*G609 - 
      (4*I)*G15*G609 + (4*I)*G13*G614 + (4*I)*G15*G614 - (8*I)*G13*G619 - 
      (8*I)*G15*G619 - (24*I)*G13*G624 - (24*I)*G15*G624 - (8*I)*G13*G629 - 
      (8*I)*G15*G629 + (4*I)*G13*G634 + (4*I)*G15*G634 - (4*I)*G13*G639 - 
      (4*I)*G15*G639 - (4*I)*G13*G644 - (4*I)*G15*G644 + (4*I)*G13*G649 + 
      (4*I)*G15*G649 + (4*I)*G105*G69 - (4*I)*G112*G69 - (4*I)*G119*G69 + 
      (4*I)*G126*G69 + (8*I)*G105*G71 - (8*I)*G112*G71 - (8*I)*G119*G71 + 
      (8*I)*G126*G71 + (8*I)*G105*G73 - (8*I)*G112*G73 - (8*I)*G119*G73 + 
      (8*I)*G126*G73 + (8*I)*G745 - (8*I)*G746 - (8*I)*G747 + (8*I)*G748 + 
      (16*I)*G763 - (16*I)*G764 - (16*I)*G765 + (16*I)*G766 - (6*I)*G45*G77 - 
      (4*I)*G49*G77 + (8*I)*G772 - (8*I)*G773 - (8*I)*G774 + (8*I)*G775 + 
      (8*I)*G776 + (24*I)*G777 + (8*I)*G778 - (4*I)*G779 + (6*I)*G45*G78 + 
      (4*I)*G49*G78 + (4*I)*G780 + (4*I)*G781 - (4*I)*G782 - (8*I)*G783 - 
      (24*I)*G784 - (8*I)*G785 - (4*I)*G786 + (4*I)*G787 + (4*I)*G788 - 
      (4*I)*G789 - (6*I)*G45*G79 - (4*I)*G49*G79 - (8*I)*G790 - (24*I)*G791 - 
      (8*I)*G792 - (4*I)*G793 + (4*I)*G794 + (4*I)*G795 - (4*I)*G796 + 
      (8*I)*G797 + (24*I)*G798 + (8*I)*G799 - (4*I)*G105*G13*G8 + 
      (2*I)*G107*G13*G8 - (2*I)*G108*G13*G8 + (2*I)*G109*G13*G8 - 
      (2*I)*G110*G13*G8 + (4*I)*G112*G13*G8 + (2*I)*G114*G13*G8 - 
      (2*I)*G115*G13*G8 + (2*I)*G116*G13*G8 - (2*I)*G117*G13*G8 - 
      (12*I)*G119*G13*G8 + (2*I)*G121*G13*G8 - (2*I)*G122*G13*G8 + 
      (2*I)*G123*G13*G8 - (2*I)*G124*G13*G8 + (12*I)*G126*G13*G8 + 
      (2*I)*G128*G13*G8 - (2*I)*G129*G13*G8 + (2*I)*G13*G130*G8 - 
      (2*I)*G13*G131*G8 + (4*I)*G156*G8 - (4*I)*G157*G8 + (4*I)*G158*G8 - 
      (4*I)*G159*G8 + (8*I)*G168*G8 - (8*I)*G169*G8 + (8*I)*G170*G8 - 
      (8*I)*G171*G8 + (4*I)*G178*G8 - (4*I)*G179*G8 + (4*I)*G180*G8 - 
      (4*I)*G181*G8 + (4*I)*G182*G8 - (2*I)*G183*G8 + (2*I)*G184*G8 - 
      (2*I)*G185*G8 + (2*I)*G186*G8 - (4*I)*G187*G8 - (2*I)*G188*G8 + 
      (2*I)*G189*G8 - (2*I)*G190*G8 + (2*I)*G191*G8 + (12*I)*G192*G8 - 
      (2*I)*G193*G8 + (2*I)*G194*G8 - (2*I)*G195*G8 + (2*I)*G196*G8 - 
      (12*I)*G197*G8 - (2*I)*G198*G8 + (2*I)*G199*G8 - (2*I)*G200*G8 + 
      (2*I)*G201*G8 + (8*I)*G210*G8 - (8*I)*G211*G8 + (8*I)*G212*G8 - 
      (8*I)*G213*G8 + (16*I)*G228*G8 - (16*I)*G229*G8 + (16*I)*G230*G8 - 
      (16*I)*G231*G8 + (8*I)*G249*G8 - (8*I)*G250*G8 + (8*I)*G251*G8 - 
      (8*I)*G252*G8 + (8*I)*G273*G8 - (4*I)*G274*G8 + (4*I)*G275*G8 - 
      (4*I)*G276*G8 + (4*I)*G277*G8 - (8*I)*G278*G8 - (4*I)*G279*G8 + 
      (4*I)*G280*G8 - (4*I)*G281*G8 + (4*I)*G282*G8 + (24*I)*G283*G8 - 
      (4*I)*G284*G8 + (4*I)*G285*G8 - (4*I)*G286*G8 + (4*I)*G287*G8 - 
      (24*I)*G288*G8 - (4*I)*G289*G8 + (4*I)*G290*G8 - (4*I)*G291*G8 + 
      (4*I)*G292*G8 - (4*I)*G13*G35*G8 + (4*I)*G350*G8 - (4*I)*G351*G8 + 
      (4*I)*G352*G8 - (4*I)*G353*G8 + (4*I)*G13*G36*G8 + (8*I)*G366*G8 - 
      (8*I)*G367*G8 + (8*I)*G368*G8 - (8*I)*G369*G8 - (4*I)*G13*G37*G8 + 
      (4*I)*G13*G38*G8 + (4*I)*G387*G8 - (4*I)*G388*G8 + (4*I)*G389*G8 - 
      (4*I)*G390*G8 + (4*I)*G409*G8 - (2*I)*G410*G8 + (2*I)*G411*G8 - 
      (2*I)*G412*G8 + (2*I)*G413*G8 - (4*I)*G414*G8 - (2*I)*G415*G8 + 
      (2*I)*G416*G8 - (2*I)*G417*G8 + (2*I)*G418*G8 + (12*I)*G419*G8 - 
      (2*I)*G420*G8 + (2*I)*G421*G8 - (2*I)*G422*G8 + (2*I)*G423*G8 - 
      (12*I)*G424*G8 - (2*I)*G425*G8 + (2*I)*G426*G8 - (2*I)*G427*G8 + 
      (2*I)*G428*G8 - (4*I)*G514*G8 - (2*I)*G515*G8 + (2*I)*G516*G8 - 
      (2*I)*G517*G8 + (2*I)*G518*G8 + (4*I)*G519*G8 - (4*I)*G520*G8 + 
      (4*I)*G521*G8 - (4*I)*G522*G8 + (4*I)*G523*G8 - (4*I)*G524*G8 - 
      (2*I)*G525*G8 + (2*I)*G526*G8 - (2*I)*G527*G8 + (2*I)*G528*G8 - 
      (2*I)*G529*G8 + I*G530*G8 - I*G531*G8 + I*G532*G8 - I*G533*G8 + 
      (2*I)*G534*G8 + I*G535*G8 - I*G536*G8 + I*G537*G8 - I*G538*G8 - 
      (6*I)*G539*G8 - (8*I)*G13*G54*G8 + I*G540*G8 - I*G541*G8 + I*G542*G8 - 
      I*G543*G8 + (6*I)*G544*G8 + I*G545*G8 - I*G546*G8 + I*G547*G8 - 
      I*G548*G8 + (4*I)*G549*G8 + (8*I)*G13*G55*G8 - (2*I)*G550*G8 + 
      (2*I)*G551*G8 - (2*I)*G552*G8 + (2*I)*G553*G8 - (4*I)*G554*G8 - 
      (4*I)*G555*G8 + (4*I)*G556*G8 - (4*I)*G557*G8 + (4*I)*G558*G8 + 
      (4*I)*G559*G8 - (8*I)*G13*G56*G8 - (2*I)*G560*G8 + (2*I)*G561*G8 - 
      (2*I)*G562*G8 + (2*I)*G563*G8 - (2*I)*G564*G8 + I*G565*G8 - I*G566*G8 + 
      I*G567*G8 - I*G568*G8 + (2*I)*G569*G8 + (8*I)*G13*G57*G8 + I*G570*G8 - 
      I*G571*G8 + I*G572*G8 - I*G573*G8 - (6*I)*G574*G8 + I*G575*G8 - 
      I*G576*G8 + I*G577*G8 - I*G578*G8 + (6*I)*G579*G8 + I*G580*G8 - 
      I*G581*G8 + I*G582*G8 - I*G583*G8 + (4*I)*G584*G8 - (2*I)*G585*G8 + 
      (2*I)*G586*G8 - (2*I)*G587*G8 + (2*I)*G588*G8 + (28*I)*G589*G8 - 
      (4*I)*G590*G8 + (4*I)*G591*G8 - (4*I)*G592*G8 + (4*I)*G593*G8 + 
      (4*I)*G594*G8 - (2*I)*G595*G8 + (2*I)*G596*G8 - (2*I)*G597*G8 + 
      (2*I)*G598*G8 - (2*I)*G599*G8 + I*G600*G8 - I*G601*G8 + I*G602*G8 - 
      I*G603*G8 + (2*I)*G604*G8 + I*G605*G8 - I*G606*G8 + I*G607*G8 - 
      I*G608*G8 - (6*I)*G609*G8 + I*G610*G8 - I*G611*G8 + I*G612*G8 - 
      I*G613*G8 + (6*I)*G614*G8 + I*G615*G8 - I*G616*G8 + I*G617*G8 - 
      I*G618*G8 - (4*I)*G619*G8 - (2*I)*G620*G8 + (2*I)*G621*G8 - 
      (2*I)*G622*G8 + (2*I)*G623*G8 - (28*I)*G624*G8 - (4*I)*G625*G8 + 
      (4*I)*G626*G8 - (4*I)*G627*G8 + (4*I)*G628*G8 - (4*I)*G629*G8 - 
      (2*I)*G630*G8 + (2*I)*G631*G8 - (2*I)*G632*G8 + (2*I)*G633*G8 - 
      (2*I)*G634*G8 + I*G635*G8 - I*G636*G8 + I*G637*G8 - I*G638*G8 + 
      (2*I)*G639*G8 + I*G640*G8 - I*G641*G8 + I*G642*G8 - I*G643*G8 - 
      (6*I)*G644*G8 + I*G645*G8 - I*G646*G8 + I*G647*G8 - I*G648*G8 + 
      (6*I)*G649*G8 + I*G650*G8 - I*G651*G8 + I*G652*G8 - I*G653*G8 + 
      (4*I)*G20*G71*G8 - (4*I)*G21*G71*G8 + (4*I)*G22*G71*G8 - 
      (4*I)*G23*G71*G8 - (4*I)*G13*G77*G8 + (4*I)*G13*G78*G8 - 
      (4*I)*G13*G79*G8 + (6*I)*G45*G80 + (4*I)*G49*G80 + (4*I)*G13*G8*G80 - 
      (4*I)*G800 + (4*I)*G801 + (4*I)*G802 - (4*I)*G803 + (16*I)*G819 - 
      (16*I)*G820 - (16*I)*G821 + (16*I)*G822 + (32*I)*G847 - (32*I)*G848 - 
      (32*I)*G849 + (32*I)*G850 + (16*I)*G886 - (16*I)*G887 - (16*I)*G888 + 
      (16*I)*G889 + (16*I)*G917 + (48*I)*G918 + (16*I)*G919 - (8*I)*G920 + 
      (8*I)*G921 + (8*I)*G922 - (8*I)*G923 - (16*I)*G924 - (48*I)*G925 - 
      (16*I)*G926 - (8*I)*G927 + (8*I)*G928 + (8*I)*G929 - (8*I)*G930 - 
      (16*I)*G931 - (48*I)*G932 - (16*I)*G933 - (8*I)*G934 + (8*I)*G935 + 
      (8*I)*G936 - (8*I)*G937 + (16*I)*G938 + (48*I)*G939 + (16*I)*G940 - 
      (8*I)*G941 + (8*I)*G942 + (8*I)*G943 - (8*I)*G944 - 
      ((2*I)/3)*G104*Pi^2 - (3*I)*G105*Pi^2 - ((2*I)/3)*G106*Pi^2 + 
      ((2*I)/3)*G107*Pi^2 - ((2*I)/3)*G108*Pi^2 + ((2*I)/3)*G111*Pi^2 + 
      (3*I)*G112*Pi^2 + ((2*I)/3)*G113*Pi^2 + ((2*I)/3)*G114*Pi^2 - 
      ((2*I)/3)*G115*Pi^2 + ((2*I)/3)*G118*Pi^2 + (I/3)*G119*Pi^2 + 
      ((2*I)/3)*G120*Pi^2 + ((2*I)/3)*G121*Pi^2 - ((2*I)/3)*G122*Pi^2 - 
      ((2*I)/3)*G125*Pi^2 - (I/3)*G126*Pi^2 - ((2*I)/3)*G127*Pi^2 + 
      ((2*I)/3)*G128*Pi^2 - ((2*I)/3)*G129*Pi^2 + ((4*I)/3)*G13*G20*Pi^2 + 
      ((2*I)/3)*G15*G20*Pi^2 - ((4*I)/3)*G13*G21*Pi^2 - 
      ((2*I)/3)*G15*G21*Pi^2 - ((2*I)/3)*G15*G22*Pi^2 + 
      ((2*I)/3)*G15*G23*Pi^2 - ((4*I)/3)*G35*Pi^2 + ((4*I)/3)*G36*Pi^2 - 
      ((8*I)/3)*G54*Pi^2 + ((8*I)/3)*G55*Pi^2 - ((4*I)/3)*G77*Pi^2 + 
      ((4*I)/3)*G78*Pi^2 + (I/2)*G20*G8*Pi^2 - (I/2)*G21*G8*Pi^2 - 
      (I/6)*G22*G8*Pi^2 + (I/6)*G23*G8*Pi^2 - (4*I)*G20*Zeta[3] + 
      (4*I)*G21*Zeta[3]}, 2, 5, 1], J[11] -> SeriesData[\[CurlyEpsilon], 0, 
    {16*G15 + 16*G27 + 16*G5, -16*G132 - 8*G133 - 16*G138 - 24*G144 - 
      24*G148 - 8*G149 - 16*G12*G15 + 16*G13*G15 - 16*G15*G24 + 16*G13*G27 - 
      8*G15*G27 + 16*G31 - 24*G42 + 8*G45 + 8*G49 + 16*G13*G5 - 8*G15*G5 - 
      24*G61 - 16*G66 + 8*G69 + 8*G73 - 8*G25*G8 + 8*G27*G8 + 8*G28*G8 + 
      8*G5*G8 - 16*G84 + (8*Pi^2)/3, -16*G13*G132 - 16*G13*G138 - 
      24*G13*G144 - 24*G13*G148 - 16*G12*G13*G15 + 8*G132*G15 - 8*G133*G15 + 
      16*G134*G15 + 16*G136*G15 + 8*G138*G15 + 4*G144*G15 + 8*G145*G15 + 
      8*G146*G15 + 4*G148*G15 - 8*G149*G15 + 16*G154 - 24*G164 + 16*G166 - 
      8*G202 - 8*G204 - 16*G207 + 28*G217 + 20*G220 + 12*G224 + 28*G235 + 
      8*G239 - 16*G13*G15*G24 + 4*G242 + 4*G246 + 8*G256 - 8*G13*G15*G27 + 
      8*G293 + 8*G294 + 8*G299 + 28*G305 + 28*G309 + 16*G15*G31 + 8*G310 + 
      24*G356 + 4*G359 + 4*G363 + 24*G373 + 16*G377 + 4*G380 + 4*G384 + 
      16*G394 - 24*G13*G42 + 4*G15*G42 + 16*G429 + 16*G435 + 24*G441 + 
      24*G445 + 8*G2*G45 - 12*G25*G45 + 4*G27*G45 + 12*G28*G45 + 8*G15*G46 - 
      8*G12*G49 + 8*G13*G49 - 8*G24*G49 - 8*G25*G49 - 4*G27*G49 + 8*G28*G49 - 
      8*G13*G15*G5 + 4*G45*G5 - 4*G49*G5 - 8*G529 + 8*G534 + 8*G539 - 
      8*G544 + 8*G564 - 8*G569 - 8*G574 + 8*G579 + 8*G15*G58 + 8*G599 - 
      8*G45*G6 - 8*G604 - 8*G609 - 24*G13*G61 + 4*G15*G61 + 8*G614 - 8*G634 + 
      8*G639 + 8*G644 - 8*G649 + 24*G654 + 12*G655 - 8*G657 - 16*G13*G66 + 
      8*G15*G66 + 24*G660 + 16*G661 + 16*G667 + 16*G668 + 16*G672 + 24*G678 + 
      24*G682 - 8*G12*G69 + 8*G13*G69 - 8*G24*G69 - 4*G27*G69 - 4*G5*G69 + 
      16*G15*G70 + 28*G708 + 16*G15*G71 + 16*G27*G71 + 16*G5*G71 + 28*G712 + 
      8*G713 + 8*G717 + 8*G718 + 8*G722 + 28*G728 - 8*G12*G73 + 8*G13*G73 - 
      8*G24*G73 - 4*G27*G73 - 4*G5*G73 + 28*G732 + 12*G733 - 8*G734 - 
      4*G107*G8 + 4*G108*G8 - 4*G109*G8 + 4*G110*G8 + 4*G114*G8 - 4*G115*G8 + 
      4*G116*G8 - 4*G117*G8 + 4*G121*G8 - 4*G122*G8 + 4*G123*G8 - 4*G124*G8 - 
      4*G128*G8 + 4*G129*G8 - 4*G130*G8 + 4*G131*G8 - 8*G132*G8 + 4*G133*G8 - 
      8*G135*G8 - 8*G138*G8 - 12*G144*G8 - 12*G148*G8 - 12*G149*G8 + 
      8*G150*G8 + 8*G13*G27*G8 + 8*G31*G8 - 8*G39*G8 + 8*G40*G8 - 12*G42*G8 + 
      8*G13*G5*G8 + 8*G59*G8 - 12*G61*G8 - 8*G62*G8 - 8*G66*G8 + 16*G15*G81 - 
      16*G13*G84 + 8*G15*G84 - 8*G8*G84 - (8*G12*Pi^2)/3 + (8*G13*Pi^2)/3 - 
      (2*G15*Pi^2)/3 + (8*G2*Pi^2)/3 - (8*G24*Pi^2)/3 - (8*G25*Pi^2)/3 - 
      (10*G27*Pi^2)/3 - (10*G5*Pi^2)/3 + (8*G8*Pi^2)/3, 
     -8*G1000 + 8*G1001 - 8*G1002 - 8*G1003 + 8*G1004 + 8*G1005 - 8*G1006 - 
      8*G1007 + 8*G1008 - 8*G1009 + 8*G1010 + 8*G1011 - 8*G1012 - 28*G1023 + 
      2*G1026 + 2*G1028 - 28*G1030 - 8*G1031 + 2*G1034 + 2*G1036 - 8*G1038 - 
      8*G1047 - 8*G1049 - 28*G1052 - 28*G1053 - 24*G1057 + 2*G1060 + 
      2*G1062 - 24*G1064 - 16*G1065 + 2*G1068 + 2*G1070 - 16*G1072 - 
      16*G1081 - 16*G1083 - 24*G1086 - 24*G1087 + 8*G1113 - 8*G1114 - 
      8*G1115 + 8*G1116 - 8*G1120 + 8*G1121 + 8*G1122 - 8*G1123 - 8*G1127 + 
      8*G1128 + 8*G1129 - 8*G1130 + 8*G1134 - 8*G1135 - 8*G1136 + 8*G1137 - 
      24*G1138 - 24*G1141 - 16*G1142 - 16*G1143 - 16*G1144 - 16*G1145 - 
      24*G1148 - 24*G1149 - 28*G1160 - 28*G1161 - 8*G1162 - 8*G1163 - 
      8*G1164 - 8*G1165 - 28*G1168 - 28*G1169 + 8*G1273 - 8*G1274 - 8*G1275 + 
      8*G1276 + 16*G1280 - 16*G1281 - 16*G1282 + 16*G1283 + 8*G1287 - 
      8*G1288 - 8*G1289 + 8*G1290 + 8*G1291 + 24*G1292 + 8*G1293 - 4*G1294 + 
      4*G1295 + 4*G1296 - 4*G1297 - 8*G1298 - 24*G1299 - 8*G1300 - 4*G1301 + 
      4*G1302 + 4*G1303 - 4*G1304 - 8*G1305 - 24*G1306 - 8*G1307 - 4*G1308 + 
      4*G1309 + 4*G1310 - 4*G1311 + 8*G1312 + 24*G1313 + 8*G1314 - 4*G1315 + 
      4*G1316 + 4*G1317 - 4*G1318 - 8*G1322 + 8*G1323 + 8*G1324 - 8*G1325 - 
      16*G1329 + 16*G1330 + 16*G1331 - 16*G1332 - 8*G1336 + 8*G1337 + 
      8*G1338 - 8*G1339 - 8*G1340 - 24*G1341 - 8*G1342 + 4*G1343 - 4*G1344 - 
      4*G1345 + 4*G1346 + 8*G1347 + 24*G1348 + 8*G1349 + 4*G1350 - 4*G1351 - 
      4*G1352 + 4*G1353 + 8*G1354 + 24*G1355 + 8*G1356 + 4*G1357 - 4*G1358 - 
      4*G1359 + 4*G1360 - 8*G1361 - 24*G1362 - 8*G1363 + 4*G1364 - 4*G1365 - 
      4*G1366 + 4*G1367 - 8*G1371 + 8*G1372 + 8*G1373 - 8*G1374 - 16*G1378 + 
      16*G1379 + 16*G1380 - 16*G1381 - 8*G1385 + 8*G1386 + 8*G1387 - 
      8*G1388 - 8*G1389 - 24*G1390 - 8*G1391 + 4*G1392 - 4*G1393 - 4*G1394 + 
      4*G1395 + 8*G1396 + 24*G1397 + 8*G1398 + 4*G1399 - 4*G1400 - 4*G1401 + 
      4*G1402 + 8*G1403 + 24*G1404 + 8*G1405 + 4*G1406 - 4*G1407 - 4*G1408 + 
      4*G1409 - 8*G1410 - 24*G1411 - 8*G1412 + 4*G1413 - 4*G1414 - 4*G1415 + 
      4*G1416 + 8*G1420 - 8*G1421 - 8*G1422 + 8*G1423 + 16*G1427 - 16*G1428 - 
      16*G1429 + 16*G1430 + 8*G1434 - 8*G1435 - 8*G1436 + 8*G1437 + 8*G1438 + 
      24*G1439 + 8*G1440 - 4*G1441 + 4*G1442 + 4*G1443 - 4*G1444 - 8*G1445 - 
      24*G1446 - 8*G1447 - 4*G1448 + 4*G1449 + 4*G1450 - 4*G1451 - 8*G1452 - 
      24*G1453 - 8*G1454 - 4*G1455 + 4*G1456 + 4*G1457 - 4*G1458 + 8*G1459 + 
      24*G1460 + 8*G1461 - 4*G1462 + 4*G1463 + 4*G1464 - 4*G1465 - 28*G1466 - 
      14*G1467 + 12*G1468 - 28*G1469 - 8*G1470 + 8*G1471 - 8*G1472 - 
      8*G1473 - 8*G1474 - 8*G1475 - 28*G1478 - 28*G1479 - 24*G1480 - 
      24*G1481 - 16*G1482 - 16*G1483 - 16*G1484 - 16*G1485 - 24*G1488 - 
      24*G1489 - 24*G1490 - 24*G1491 - 16*G1492 - 16*G1493 - 16*G1494 - 
      16*G1495 - 24*G1498 - 24*G1499 + 8*G13*G132*G15 + 16*G13*G134*G15 + 
      16*G13*G136*G15 + 8*G13*G138*G15 + 4*G13*G144*G15 + 8*G13*G145*G15 + 
      8*G13*G146*G15 + 4*G13*G148*G15 - 28*G1510 - 28*G1511 - 8*G1512 - 
      8*G1513 - 8*G1514 - 8*G1515 - 28*G1518 - 28*G1519 + 16*G15*G154 - 
      30*G1570 - 30*G1571 - 4*G1572 - 4*G1573 - 4*G1574 - 4*G1575 - 
      30*G1578 - 30*G1579 - 12*G1580 - 12*G1581 - 8*G1582 - 8*G1583 - 
      8*G1584 - 8*G1585 - 12*G1588 - 12*G1589 - 12*G1590 - 12*G1591 - 
      8*G1592 - 8*G1593 - 8*G1594 - 8*G1595 - 12*G1598 - 12*G1599 - 
      30*G1610 - 30*G1611 - 4*G1612 - 4*G1613 - 4*G1614 - 4*G1615 - 
      30*G1618 - 30*G1619 - 14*G1620 + 12*G1621 + 8*G1622 - 8*G1623 - 
      24*G15*G164 + 16*G1*G165 - 16*G10*G165 + 16*G11*G165 - 16*G13*G165 + 
      16*G15*G166 + 16*G165*G2 - 8*G15*G202 - 8*G15*G204 - 16*G15*G207 + 
      28*G13*G217 - 2*G15*G217 + 20*G2*G220 - 4*G15*G221 - 4*G12*G224 + 
      4*G13*G224 + 8*G2*G224 - 4*G15*G232 + 28*G13*G235 - 2*G15*G235 + 
      8*G13*G239 - 4*G15*G239 - 4*G224*G24 - 4*G12*G242 + 4*G13*G242 - 
      4*G24*G242 - 8*G15*G243 - 4*G12*G246 + 4*G13*G246 - 4*G24*G246 - 
      14*G220*G25 - 12*G224*G25 - 4*G242*G25 - 8*G246*G25 - 8*G15*G253 + 
      8*G13*G256 - 4*G15*G256 + 2*G220*G27 - 2*G224*G27 - 2*G242*G27 - 
      2*G246*G27 + 14*G220*G28 + 12*G224*G28 + 4*G242*G28 + 8*G246*G28 + 
      8*G13*G293 - 4*G15*G293 + 8*G15*G294 - 8*G15*G295 - 8*G15*G297 + 
      8*G13*G299 - 4*G15*G299 + 28*G13*G305 - 2*G15*G305 - 4*G15*G306 - 
      4*G15*G307 + 28*G13*G309 - 2*G15*G309 + 8*G15*G310 + 24*G13*G356 - 
      4*G15*G356 - 16*G1*G359 + 16*G10*G359 - 16*G11*G359 - 4*G12*G359 + 
      20*G13*G359 - 16*G2*G359 - 4*G24*G359 - 2*G27*G359 - 8*G15*G360 - 
      4*G12*G363 + 4*G13*G363 - 4*G24*G363 - 2*G27*G363 - 8*G15*G370 + 
      24*G13*G373 - 4*G15*G373 + 16*G13*G377 - 8*G15*G377 - 4*G12*G380 + 
      4*G13*G380 - 4*G24*G380 - 2*G27*G380 - 16*G15*G381 + 16*G15*G382 + 
      16*G27*G382 - 4*G12*G384 + 4*G13*G384 - 4*G24*G384 - 2*G27*G384 - 
      16*G15*G391 + 16*G13*G394 - 8*G15*G394 + 32*G165*G4 - 32*G359*G4 + 
      4*G13*G15*G42 + 16*G13*G429 - 8*G15*G429 - 16*G15*G431 - 16*G15*G433 + 
      16*G13*G435 - 8*G15*G435 + 24*G13*G441 - 4*G15*G441 - 8*G15*G442 - 
      8*G15*G443 + 24*G13*G445 - 4*G15*G445 - 6*G107*G45 + 6*G108*G45 - 
      6*G109*G45 + 6*G110*G45 + 6*G114*G45 - 6*G115*G45 + 6*G116*G45 - 
      6*G117*G45 + 6*G121*G45 - 6*G122*G45 + 6*G123*G45 - 6*G124*G45 - 
      6*G128*G45 + 6*G129*G45 - 6*G130*G45 + 6*G131*G45 - 4*G132*G45 + 
      10*G133*G45 - 12*G135*G45 - 4*G138*G45 - 6*G144*G45 - 6*G148*G45 - 
      14*G149*G45 + 12*G150*G45 + 4*G13*G27*G45 + 8*G30*G45 - 4*G31*G45 - 
      12*G39*G45 + 12*G40*G45 - 8*G41*G45 - 6*G42*G45 + 8*G43*G45 + 
      8*G13*G15*G46 - 4*G107*G49 + 4*G108*G49 - 4*G109*G49 + 4*G110*G49 + 
      4*G114*G49 - 4*G115*G49 + 4*G116*G49 - 4*G117*G49 + 4*G121*G49 - 
      4*G122*G49 + 4*G123*G49 - 4*G124*G49 - 4*G128*G49 + 4*G129*G49 - 
      8*G12*G13*G49 - 4*G130*G49 + 4*G131*G49 + 4*G132*G49 + 4*G133*G49 + 
      8*G134*G49 - 8*G135*G49 + 8*G136*G49 + 4*G138*G49 + 2*G144*G49 + 
      4*G145*G49 + 4*G146*G49 + 2*G148*G49 - 12*G149*G49 + 8*G150*G49 - 
      8*G13*G24*G49 - 4*G13*G27*G49 + 8*G31*G49 - 8*G39*G49 + 8*G40*G49 + 
      2*G42*G49 + 4*G46*G49 + 2*G220*G5 - 2*G224*G5 - 2*G242*G5 - 2*G246*G5 - 
      2*G359*G5 - 2*G363*G5 - 2*G380*G5 + 16*G382*G5 - 2*G384*G5 + 
      4*G13*G45*G5 - 4*G13*G49*G5 - 8*G13*G529 - 8*G15*G529 + 8*G13*G534 + 
      8*G15*G534 + 8*G13*G539 + 8*G15*G539 - 8*G13*G544 - 8*G15*G544 + 
      8*G13*G564 + 8*G15*G564 - 8*G13*G569 - 8*G15*G569 - 8*G13*G574 - 
      8*G15*G574 + 8*G13*G579 + 8*G15*G579 + 8*G13*G15*G58 + 4*G49*G58 + 
      12*G45*G59 + 8*G49*G59 + 8*G13*G599 + 8*G15*G599 - 16*G165*G6 - 
      20*G220*G6 - 8*G224*G6 + 16*G359*G6 - 8*G13*G604 - 8*G15*G604 - 
      8*G13*G609 - 8*G15*G609 + 4*G13*G15*G61 - 6*G45*G61 + 2*G49*G61 + 
      8*G13*G614 + 8*G15*G614 - 12*G45*G62 - 8*G49*G62 - 8*G13*G634 - 
      8*G15*G634 + 8*G13*G639 + 8*G15*G639 + 8*G13*G644 + 8*G15*G644 - 
      8*G13*G649 - 8*G15*G649 + 24*G13*G654 - 4*G15*G654 + 12*G15*G655 - 
      8*G15*G656 - 8*G15*G657 - 8*G15*G658 + 8*G13*G15*G66 - 4*G45*G66 + 
      4*G49*G66 + 24*G13*G660 - 4*G15*G660 + 16*G13*G661 - 8*G15*G661 - 
      16*G15*G663 - 16*G15*G665 + 16*G13*G667 - 8*G15*G667 + 16*G13*G668 - 
      8*G15*G668 - 16*G15*G669 - 16*G15*G670 + 16*G13*G672 - 8*G15*G672 + 
      24*G13*G678 - 4*G15*G678 - 8*G15*G679 - 8*G15*G680 + 24*G13*G682 - 
      4*G15*G682 - 8*G12*G13*G69 + 4*G132*G69 - 4*G133*G69 + 8*G134*G69 + 
      8*G136*G69 + 4*G138*G69 + 2*G144*G69 + 4*G145*G69 + 4*G146*G69 + 
      2*G148*G69 - 4*G149*G69 - 8*G13*G24*G69 - 4*G13*G27*G69 + 8*G31*G69 + 
      2*G42*G69 + 4*G46*G69 - 4*G13*G5*G69 + 4*G58*G69 + 2*G61*G69 + 
      4*G66*G69 + 16*G13*G15*G70 + 8*G49*G70 + 8*G69*G70 + 28*G13*G708 - 
      2*G15*G708 - 4*G15*G709 - 16*G132*G71 - 16*G138*G71 - 24*G144*G71 - 
      24*G148*G71 - 16*G12*G15*G71 - 16*G15*G24*G71 - 8*G15*G27*G71 - 
      24*G42*G71 + 8*G49*G71 - 8*G15*G5*G71 - 24*G61*G71 - 16*G66*G71 + 
      8*G69*G71 - 4*G15*G710 + 28*G13*G712 - 2*G15*G712 + 8*G13*G713 - 
      4*G15*G713 - 8*G15*G714 - 8*G15*G715 + 8*G13*G717 - 4*G15*G717 + 
      8*G13*G718 - 4*G15*G718 - 8*G15*G719 - 8*G15*G720 + 8*G13*G722 - 
      4*G15*G722 + 28*G13*G728 - 2*G15*G728 - 4*G15*G729 - 8*G12*G13*G73 + 
      4*G132*G73 - 8*G133*G73 + 8*G134*G73 + 8*G136*G73 + 4*G138*G73 + 
      2*G144*G73 + 4*G145*G73 + 4*G146*G73 + 2*G148*G73 - 8*G149*G73 - 
      8*G13*G24*G73 - 4*G13*G27*G73 + 16*G31*G73 + 2*G42*G73 + 4*G46*G73 - 
      4*G13*G5*G73 + 4*G58*G73 + 2*G61*G73 + 4*G66*G73 + 8*G70*G73 + 
      8*G71*G73 - 4*G15*G730 + 28*G13*G732 - 2*G15*G732 + 12*G15*G733 - 
      8*G15*G734 + 16*G741 - 24*G743 + 16*G744 - 8*G749 - 8*G750 - 16*G752 + 
      28*G755 - 24*G756 - 16*G759 + 16*G761 + 8*G767 + 8*G768 + 8*G779 - 
      8*G780 - 8*G781 + 8*G782 - 8*G786 + 8*G787 + 8*G788 - 8*G789 - 8*G793 + 
      8*G794 + 8*G795 - 8*G796 - 4*G107*G13*G8 + 4*G108*G13*G8 - 
      4*G109*G13*G8 + 4*G110*G13*G8 + 4*G114*G13*G8 - 4*G115*G13*G8 + 
      4*G116*G13*G8 - 4*G117*G13*G8 + 4*G121*G13*G8 - 4*G122*G13*G8 + 
      4*G123*G13*G8 - 4*G124*G13*G8 - 4*G128*G13*G8 + 4*G129*G13*G8 - 
      4*G13*G130*G8 + 4*G13*G131*G8 - 8*G13*G132*G8 - 8*G13*G138*G8 - 
      12*G13*G144*G8 - 12*G13*G148*G8 + 8*G154*G8 - 8*G160*G8 + 8*G161*G8 - 
      12*G164*G8 + 8*G166*G8 + 8*G172*G8 - 8*G173*G8 + 4*G183*G8 - 
      4*G184*G8 + 4*G185*G8 - 4*G186*G8 - 4*G188*G8 + 4*G189*G8 - 4*G190*G8 + 
      4*G191*G8 - 4*G193*G8 + 4*G194*G8 - 4*G195*G8 + 4*G196*G8 + 4*G198*G8 - 
      4*G199*G8 + 4*G200*G8 - 4*G201*G8 + 4*G202*G8 - 8*G203*G8 - 
      12*G204*G8 + 8*G205*G8 - 8*G207*G8 + 8*G214*G8 - 8*G215*G8 + 
      14*G217*G8 - 8*G233*G8 + 14*G235*G8 + 8*G236*G8 + 4*G239*G8 + 
      4*G256*G8 + 8*G274*G8 - 8*G275*G8 + 8*G276*G8 - 8*G277*G8 - 8*G279*G8 + 
      8*G280*G8 - 8*G281*G8 + 8*G282*G8 - 8*G284*G8 + 8*G285*G8 - 8*G286*G8 + 
      8*G287*G8 + 8*G289*G8 - 8*G290*G8 + 8*G291*G8 - 8*G292*G8 + 4*G293*G8 - 
      4*G294*G8 + 8*G296*G8 + 4*G299*G8 + 14*G305*G8 + 14*G309*G8 + 
      12*G310*G8 - 8*G311*G8 - 4*G314*G8 + 4*G315*G8 - 4*G316*G8 + 
      4*G317*G8 + 4*G318*G8 - 4*G319*G8 + 4*G320*G8 - 4*G321*G8 + 4*G322*G8 - 
      4*G323*G8 + 4*G324*G8 - 4*G325*G8 - 4*G326*G8 + 4*G327*G8 - 4*G328*G8 + 
      4*G329*G8 - 4*G330*G8 + 4*G331*G8 - 4*G332*G8 + 4*G333*G8 + 4*G334*G8 - 
      4*G335*G8 + 4*G336*G8 - 4*G337*G8 + 4*G338*G8 - 4*G339*G8 + 4*G340*G8 - 
      4*G341*G8 - 4*G342*G8 + 4*G343*G8 - 4*G344*G8 + 4*G345*G8 + 
      12*G356*G8 + 12*G373*G8 + 8*G377*G8 + 8*G394*G8 + 4*G410*G8 - 
      4*G411*G8 + 4*G412*G8 - 4*G413*G8 - 4*G415*G8 + 4*G416*G8 - 4*G417*G8 + 
      4*G418*G8 - 12*G13*G42*G8 - 4*G420*G8 + 4*G421*G8 - 4*G422*G8 + 
      4*G423*G8 + 4*G425*G8 - 4*G426*G8 + 4*G427*G8 - 4*G428*G8 + 8*G429*G8 + 
      8*G435*G8 + 12*G441*G8 + 12*G445*G8 + 4*G515*G8 - 4*G516*G8 + 
      4*G517*G8 - 4*G518*G8 + 8*G520*G8 - 8*G521*G8 + 8*G522*G8 - 8*G523*G8 + 
      4*G525*G8 - 4*G526*G8 + 4*G527*G8 - 4*G528*G8 + 4*G529*G8 - 2*G530*G8 + 
      2*G531*G8 - 2*G532*G8 + 2*G533*G8 - 4*G534*G8 - 2*G535*G8 + 2*G536*G8 - 
      2*G537*G8 + 2*G538*G8 + 12*G539*G8 - 2*G540*G8 + 2*G541*G8 - 
      2*G542*G8 + 2*G543*G8 - 12*G544*G8 - 2*G545*G8 + 2*G546*G8 - 
      2*G547*G8 + 2*G548*G8 - 4*G550*G8 + 4*G551*G8 - 4*G552*G8 + 4*G553*G8 - 
      8*G555*G8 + 8*G556*G8 - 8*G557*G8 + 8*G558*G8 - 4*G560*G8 + 4*G561*G8 - 
      4*G562*G8 + 4*G563*G8 - 4*G564*G8 + 2*G565*G8 - 2*G566*G8 + 2*G567*G8 - 
      2*G568*G8 + 4*G569*G8 + 2*G570*G8 - 2*G571*G8 + 2*G572*G8 - 2*G573*G8 - 
      12*G574*G8 + 2*G575*G8 - 2*G576*G8 + 2*G577*G8 - 2*G578*G8 + 
      12*G579*G8 + 2*G580*G8 - 2*G581*G8 + 2*G582*G8 - 2*G583*G8 - 
      4*G585*G8 + 4*G586*G8 - 4*G587*G8 + 4*G588*G8 - 8*G590*G8 + 8*G591*G8 - 
      8*G592*G8 + 8*G593*G8 - 4*G595*G8 + 4*G596*G8 - 4*G597*G8 + 4*G598*G8 - 
      4*G599*G8 + 2*G600*G8 - 2*G601*G8 + 2*G602*G8 - 2*G603*G8 + 4*G604*G8 + 
      2*G605*G8 - 2*G606*G8 + 2*G607*G8 - 2*G608*G8 - 12*G609*G8 - 
      12*G13*G61*G8 + 2*G610*G8 - 2*G611*G8 + 2*G612*G8 - 2*G613*G8 + 
      12*G614*G8 + 2*G615*G8 - 2*G616*G8 + 2*G617*G8 - 2*G618*G8 + 
      4*G620*G8 - 4*G621*G8 + 4*G622*G8 - 4*G623*G8 + 8*G625*G8 - 8*G626*G8 + 
      8*G627*G8 - 8*G628*G8 + 4*G630*G8 - 4*G631*G8 + 4*G632*G8 - 4*G633*G8 + 
      4*G634*G8 - 2*G635*G8 + 2*G636*G8 - 2*G637*G8 + 2*G638*G8 - 4*G639*G8 - 
      2*G640*G8 + 2*G641*G8 - 2*G642*G8 + 2*G643*G8 + 12*G644*G8 - 
      2*G645*G8 + 2*G646*G8 - 2*G647*G8 + 2*G648*G8 - 12*G649*G8 - 
      2*G650*G8 + 2*G651*G8 - 2*G652*G8 + 2*G653*G8 + 12*G654*G8 - 
      2*G655*G8 + 4*G657*G8 - 8*G13*G66*G8 + 12*G660*G8 + 8*G661*G8 + 
      8*G662*G8 - 8*G664*G8 + 8*G667*G8 + 8*G668*G8 + 8*G672*G8 + 
      12*G678*G8 + 12*G682*G8 + 14*G708*G8 + 8*G27*G71*G8 + 8*G5*G71*G8 + 
      14*G712*G8 + 4*G713*G8 + 4*G717*G8 + 4*G718*G8 + 4*G722*G8 + 
      14*G728*G8 + 14*G732*G8 + 14*G733*G8 - 12*G734*G8 - 8*G735*G8 + 
      8*G736*G8 + 8*G800 - 8*G801 - 8*G802 + 8*G803 + 12*G804 - 8*G805 + 
      12*G806 - 8*G807 - 16*G809 + 16*G13*G15*G81 + 8*G49*G81 + 8*G69*G81 + 
      8*G73*G81 + 24*G812 - 16*G813 + 8*G823 + 8*G824 + 16*G826 - 30*G829 + 
      34*G831 + 22*G833 - 30*G834 - 4*G836 + 6*G839 + 8*G13*G15*G84 - 
      4*G45*G84 + 4*G49*G84 + 4*G69*G84 - 16*G71*G84 + 4*G73*G84 - 
      8*G13*G8*G84 + 10*G841 - 4*G843 - 4*G851 - 8*G852 - 4*G853 - 30*G856 - 
      30*G857 - 8*G858 - 12*G865 + 2*G868 + 2*G870 - 12*G872 - 8*G874 + 
      2*G877 + 2*G879 - 8*G881 - 8*G890 - 8*G892 - 12*G895 - 12*G896 - 
      16*G165*G9 + 16*G359*G9 + 16*G920 - 16*G921 - 16*G922 + 16*G923 - 
      16*G927 + 16*G928 + 16*G929 - 16*G930 - 16*G934 + 16*G935 + 16*G936 - 
      16*G937 + 16*G941 - 16*G942 - 16*G943 + 16*G944 - 12*G945 - 12*G946 + 
      8*G947 - 12*G948 - 8*G949 - 8*G950 - 8*G951 - 8*G952 - 12*G955 - 
      12*G956 - 30*G967 - 30*G968 - 4*G969 - 4*G970 - 4*G971 - 4*G972 - 
      30*G975 - 30*G976 - 12*G977 + 8*G978 - 8*G981 + 8*G982 + 8*G983 - 
      8*G984 + 8*G985 - 8*G986 - 8*G987 + 8*G988 + 8*G989 - 8*G990 - 8*G991 + 
      8*G992 - 8*G993 + 8*G994 + 8*G995 - 8*G996 - 8*G997 + 8*G998 + 8*G999 - 
      (4*G107*Pi^2)/3 + (4*G108*Pi^2)/3 + (4*G114*Pi^2)/3 - (4*G115*Pi^2)/3 + 
      (4*G121*Pi^2)/3 - (4*G122*Pi^2)/3 - (4*G128*Pi^2)/3 + (4*G129*Pi^2)/3 - 
      (8*G12*G13*Pi^2)/3 + (10*G132*Pi^2)/3 + 3*G133*Pi^2 + (8*G134*Pi^2)/3 - 
      (4*G135*Pi^2)/3 + (8*G136*Pi^2)/3 + (10*G138*Pi^2)/3 + 
      (11*G144*Pi^2)/3 + (4*G145*Pi^2)/3 + (4*G146*Pi^2)/3 + 
      (11*G148*Pi^2)/3 + (G149*Pi^2)/3 + (2*G12*G15*Pi^2)/3 - 
      (2*G13*G15*Pi^2)/3 + (4*G150*Pi^2)/3 + (8*G15*G2*Pi^2)/3 - 
      (8*G13*G24*Pi^2)/3 + (2*G15*G24*Pi^2)/3 - (4*G15*G25*Pi^2)/3 - 
      (10*G13*G27*Pi^2)/3 + (G15*G27*Pi^2)/3 - (4*G15*G28*Pi^2)/3 + 
      (8*G30*Pi^2)/3 - (10*G31*Pi^2)/3 - (8*G39*Pi^2)/3 - (8*G41*Pi^2)/3 + 
      (11*G42*Pi^2)/3 + (7*G45*Pi^2)/3 + (4*G46*Pi^2)/3 - (G49*Pi^2)/3 - 
      (10*G13*G5*Pi^2)/3 + (G15*G5*Pi^2)/3 + (4*G58*Pi^2)/3 + 
      (8*G59*Pi^2)/3 + (11*G61*Pi^2)/3 + (10*G66*Pi^2)/3 - (G69*Pi^2)/3 + 
      (8*G70*Pi^2)/3 + (8*G71*Pi^2)/3 - (G73*Pi^2)/3 - (4*G12*G8*Pi^2)/3 + 
      (4*G13*G8*Pi^2)/3 + (8*G2*G8*Pi^2)/3 - (4*G24*G8*Pi^2)/3 - 
      G25*G8*Pi^2 - (5*G27*G8*Pi^2)/3 - (G28*G8*Pi^2)/3 - (5*G5*G8*Pi^2)/3 - 
      (4*G6*G8*Pi^2)/3 + (8*G81*Pi^2)/3 + (10*G84*Pi^2)/3 - Pi^4/15 - 
      28*G1*Zeta[3] + 28*G10*Zeta[3] - 28*G11*Zeta[3] + 8*G12*Zeta[3] + 
      20*G13*Zeta[3] + (16*G15*Zeta[3])/3 - 28*G2*Zeta[3] + 8*G24*Zeta[3] + 
      8*G25*Zeta[3] + (40*G27*Zeta[3])/3 - 56*G4*Zeta[3] + 
      (40*G5*Zeta[3])/3 + 20*G6*Zeta[3] + 28*G9*Zeta[3]}, 1, 5, 1], 
  J[12] -> SeriesData[\[CurlyEpsilon], 0, 
    {-4*G14*G2 + 4*G16*G2 + 4*G31 - 4*G41 - 4*G43 + 4*G19*G6 - 4*G68 - 
      4*G6*G7 - 4*G76 + 4*G87 + 4*G91 + (2*Pi^2)/3, 
     2*G154 + 2*G162 - 6*G164 + 4*G166 - 4*G100*G2 + 4*G101*G2 - 
      4*G14*G15*G2 + 4*G15*G16*G2 - 6*G206 + 2*G207 - 4*G209 + 2*G216 + 
      6*G218 - 4*G222 - 4*G238 - 4*G241 - 4*G248 + 4*G259 + 4*G262 - 
      6*G14*G30 + 6*G16*G30 + 4*G14*G31 + 4*G15*G31 - 4*G16*G31 - 4*G18*G31 + 
      6*G19*G31 - 4*G14*G33 + 4*G16*G33 - 6*G358 - 6*G365 + 4*G379 + 4*G386 + 
      4*G397 + 4*G400 - 6*G405 - 6*G408 + 4*G14*G41 - 4*G15*G41 - 4*G16*G41 + 
      4*G18*G41 - 2*G19*G41 - 4*G15*G43 + 4*G18*G43 - 10*G19*G43 + 6*G450 + 
      6*G453 - 4*G454 - 4*G457 - 4*G458 - 4*G461 + 6*G466 + 6*G469 + 
      4*G19*G47 + 4*G478 - 4*G2*G48 + 4*G481 - 4*G482 - 4*G485 - 4*G498 + 
      4*G2*G50 - 4*G501 + 4*G502 + 4*G505 + 6*G103*G6 + 4*G15*G19*G6 - 
      6*G44*G6 + 2*G53*G6 - 4*G14*G64 + 4*G16*G64 - 4*G13*G68 - 4*G15*G68 - 
      6*G2*G68 + 4*G6*G68 + 2*G31*G7 - 6*G41*G7 + 2*G43*G7 - 4*G47*G7 - 
      4*G15*G6*G7 + 4*G2*G72 + 4*G2*G74 - 4*G13*G76 - 4*G15*G76 - 6*G2*G76 + 
      4*G6*G76 + 4*G13*G87 + 4*G15*G87 + 6*G2*G87 - 4*G6*G87 - 4*G2*G88 - 
      4*G2*G89 + 4*G13*G91 + 4*G15*G91 + 6*G2*G91 - 4*G6*G91 + 4*G6*G94 + 
      4*G2*G95 - 4*G2*G96 - 4*G6*G98 - 2*G6*G99 - (2*G14*Pi^2)/3 + 
      (2*G15*Pi^2)/3 + (2*G16*Pi^2)/3 - (2*G18*Pi^2)/3 + (4*G19*Pi^2)/3 + 
      (2*G2*Pi^2)/3 - (4*G6*Pi^2)/3 - 2*Zeta[3], -7*G1025 - 7*G1029 + 
      4*G1033 + 4*G1037 + 4*G1039 + 4*G1040 - 7*G1041 - 7*G1042 + 6*G1059 + 
      6*G1063 - 4*G1067 - 4*G1071 - 4*G1073 - 4*G1074 + 6*G1075 + 6*G1076 + 
      6*G1090 + 6*G1091 - 4*G1092 - 4*G1093 - 4*G1094 - 4*G1095 + 6*G1096 + 
      6*G1097 - 7*G1102 - 7*G1103 + 4*G1104 + 4*G1105 + 4*G1106 + 4*G1107 - 
      7*G1108 - 7*G1109 + 7*G1174 + 7*G1175 - 4*G1176 - 4*G1177 - 4*G1178 - 
      4*G1179 + 7*G1180 + 7*G1181 - 6*G1182 - 6*G1183 + 4*G1184 + 4*G1185 + 
      4*G1186 + 4*G1187 - 6*G1188 - 6*G1189 - 6*G1190 - 6*G1191 + 4*G1192 + 
      4*G1193 + 4*G1194 + 4*G1195 - 6*G1196 - 6*G1197 + 7*G1202 + 7*G1203 - 
      4*G1204 - 4*G1205 - 4*G1206 - 4*G1207 + 7*G1208 + 7*G1209 + 4*G1214 + 
      4*G1215 - 4*G1216 - 4*G1217 + 6*G1218 + 6*G1219 - 4*G1220 - 4*G1221 - 
      4*G1222 - 4*G1223 + 6*G1224 + 6*G1225 - 6*G1226 - 6*G1227 + 4*G1228 + 
      4*G1229 + 4*G1230 + 4*G1231 - 6*G1232 - 6*G1233 - 4*G1234 - 4*G1235 + 
      4*G1236 + 4*G1237 + 4*G1238 + 4*G1239 - 4*G1240 - 4*G1241 - 4*G1242 - 
      4*G1243 + 4*G1244 + 4*G1245 - 6*G1246 - 6*G1247 + 4*G1248 + 4*G1249 + 
      4*G1250 + 4*G1251 - 6*G1252 - 6*G1253 + 6*G1254 + 6*G1255 - 4*G1256 - 
      4*G1257 - 4*G1258 - 4*G1259 + 6*G1260 + 6*G1261 + 4*G1262 + 4*G1263 - 
      4*G1264 - 4*G1265 - 4*G1266 - 4*G1267 + 4*G1268 + 4*G1269 - 
      7*G14*G153 + 6*G14*G154 + 2*G15*G154 - 6*G14*G155 + 7*G153*G16 - 
      6*G154*G16 + 6*G155*G16 + 6*G14*G162 + 2*G15*G162 - 6*G16*G162 - 
      4*G14*G164 - 6*G15*G164 + 4*G16*G164 + 4*G14*G166 + 4*G15*G166 - 
      4*G16*G166 - 6*G14*G174 + 6*G16*G174 + 4*G14*G175 - 4*G16*G175 - 
      4*G14*G177 + 4*G16*G177 - 2*G154*G18 - 2*G162*G18 + 6*G164*G18 - 
      4*G166*G18 + 3*G154*G19 + 3*G162*G19 - 9*G164*G19 + 6*G166*G19 - 
      4*G100*G15*G2 + 4*G101*G15*G2 + 6*G14*G206 - 6*G15*G206 - 6*G16*G206 + 
      6*G18*G206 - 5*G19*G206 - 4*G14*G207 + 2*G15*G207 + 4*G16*G207 - 
      2*G18*G207 - G19*G207 + 4*G14*G209 - 4*G15*G209 - 4*G16*G209 + 
      4*G18*G209 - 2*G19*G209 - 4*G14*G216 + 2*G15*G216 + 4*G16*G216 - 
      2*G18*G216 - G19*G216 + 6*G15*G218 - 6*G18*G218 + 13*G19*G218 - 
      4*G15*G222 + 4*G18*G222 - 10*G19*G222 - 4*G2*G223 + 4*G2*G225 + 
      4*G14*G238 - 4*G15*G238 - 4*G16*G238 + 4*G18*G238 - 2*G19*G238 - 
      4*G19*G240 - 4*G13*G241 - 4*G15*G241 - 6*G2*G241 + 4*G19*G244 + 
      4*G2*G245 + 4*G2*G247 - 4*G13*G248 - 4*G15*G248 - 6*G2*G248 + 
      4*G13*G259 + 4*G15*G259 + 6*G2*G259 - 4*G2*G260 - 4*G2*G261 + 
      4*G13*G262 + 4*G15*G262 + 6*G2*G262 + 4*G2*G266 - 4*G2*G267 - 
      4*G2*G270 + 4*G2*G271 - 6*G100*G30 + 6*G101*G30 - 6*G14*G15*G30 + 
      6*G15*G16*G30 + 4*G100*G31 - 4*G101*G31 - 4*G102*G31 + 7*G103*G31 + 
      4*G14*G15*G31 - 4*G15*G16*G31 - 4*G15*G18*G31 + 6*G15*G19*G31 - 
      4*G100*G33 + 4*G101*G33 - 4*G14*G15*G33 + 4*G15*G16*G33 - 6*G14*G346 + 
      6*G16*G346 + 4*G14*G347 - 4*G16*G347 - 4*G14*G349 + 4*G16*G349 + 
      4*G14*G354 - 4*G16*G354 - 6*G13*G358 - 6*G15*G358 - 7*G2*G358 + 
      4*G2*G362 + 4*G2*G364 - 6*G13*G365 - 6*G15*G365 - 7*G2*G365 - 
      4*G14*G376 + 4*G16*G376 + 4*G13*G379 + 4*G15*G379 + 6*G2*G379 - 
      4*G2*G383 - 4*G2*G385 + 4*G13*G386 + 4*G15*G386 + 6*G2*G386 + 
      4*G13*G397 + 4*G15*G397 + 6*G2*G397 - 4*G2*G398 - 4*G2*G399 + 
      4*G13*G400 + 4*G15*G400 + 6*G2*G400 - 6*G13*G405 - 6*G15*G405 - 
      7*G2*G405 + 4*G2*G406 + 4*G2*G407 - 6*G13*G408 - 6*G15*G408 - 
      7*G2*G408 + 4*G100*G41 - 4*G101*G41 + 4*G102*G41 - G103*G41 + 
      4*G14*G15*G41 - 4*G15*G16*G41 + 4*G15*G18*G41 - 2*G15*G19*G41 + 
      4*G102*G43 - 13*G103*G43 + 4*G15*G18*G43 - 10*G15*G19*G43 + G31*G44 - 
      7*G41*G44 + 5*G43*G44 + 6*G13*G450 + 6*G15*G450 + 7*G2*G450 - 
      4*G2*G451 - 4*G2*G452 + 6*G13*G453 + 6*G15*G453 + 7*G2*G453 - 
      4*G13*G454 - 4*G15*G454 - 6*G2*G454 + 4*G2*G455 + 4*G2*G456 - 
      4*G13*G457 - 4*G15*G457 - 6*G2*G457 - 4*G13*G458 - 4*G15*G458 - 
      6*G2*G458 + 4*G2*G459 + 4*G2*G460 - 4*G13*G461 - 4*G15*G461 - 
      6*G2*G461 + 6*G13*G466 + 6*G15*G466 + 7*G2*G466 - 4*G2*G467 - 
      4*G2*G468 + 6*G13*G469 + 6*G15*G469 + 7*G2*G469 + 6*G103*G47 + 
      4*G15*G19*G47 - 6*G44*G47 + 4*G2*G475 - 4*G2*G476 + 4*G13*G478 + 
      4*G15*G478 + 6*G2*G478 - 4*G2*G479 - 4*G15*G2*G48 - 6*G30*G48 + 
      4*G31*G48 - 4*G33*G48 + 4*G41*G48 - 4*G2*G480 + 4*G13*G481 + 
      4*G15*G481 + 6*G2*G481 - 4*G13*G482 - 4*G15*G482 - 6*G2*G482 + 
      4*G2*G483 + 4*G2*G484 - 4*G13*G485 - 4*G15*G485 - 6*G2*G485 - 
      4*G2*G487 + 4*G2*G488 + 4*G2*G491 - 4*G2*G492 - 4*G2*G495 + 4*G2*G496 - 
      4*G13*G498 - 4*G15*G498 - 6*G2*G498 + 4*G2*G499 + 4*G15*G2*G50 + 
      6*G30*G50 - 4*G31*G50 + 4*G33*G50 - 4*G41*G50 + 4*G2*G500 - 
      4*G13*G501 - 4*G15*G501 - 6*G2*G501 + 4*G13*G502 + 4*G15*G502 + 
      6*G2*G502 - 4*G2*G503 - 4*G2*G504 + 4*G13*G505 + 4*G15*G505 + 
      6*G2*G505 + 4*G2*G507 - 4*G2*G508 - 4*G2*G511 + 4*G2*G512 - 4*G31*G52 + 
      4*G41*G52 + 4*G43*G52 + 5*G31*G53 - 3*G41*G53 - 7*G43*G53 + 2*G47*G53 + 
      6*G103*G15*G6 - 7*G219*G6 + G227*G6 + 4*G241*G6 + 4*G248*G6 - 
      4*G259*G6 - 4*G262*G6 + 4*G265*G6 - 4*G268*G6 - 3*G269*G6 + 5*G272*G6 + 
      6*G358*G6 + 6*G365*G6 - 4*G379*G6 - 4*G386*G6 - 4*G397*G6 - 4*G400*G6 + 
      6*G405*G6 + 6*G408*G6 - 6*G15*G44*G6 - 6*G450*G6 - 6*G453*G6 + 
      4*G454*G6 + 4*G457*G6 + 4*G458*G6 + 4*G461*G6 - 6*G466*G6 - 6*G469*G6 + 
      6*G474*G6 - 2*G477*G6 - 4*G478*G6 - 4*G481*G6 + 4*G482*G6 + 4*G485*G6 - 
      4*G486*G6 + 4*G489*G6 + 2*G490*G6 - 6*G493*G6 - 5*G494*G6 + 3*G497*G6 + 
      4*G498*G6 + 4*G501*G6 - 4*G502*G6 - 4*G505*G6 + 4*G506*G6 - 4*G509*G6 - 
      G510*G6 + 7*G513*G6 + 2*G15*G53*G6 - 4*G100*G64 + 4*G101*G64 - 
      4*G14*G15*G64 + 4*G15*G16*G64 - 4*G48*G64 + 4*G50*G64 - 4*G13*G15*G68 - 
      6*G15*G2*G68 - 7*G30*G68 + 6*G31*G68 - 6*G33*G68 + 6*G41*G68 - 
      4*G43*G68 + 4*G47*G68 + 4*G15*G6*G68 - 6*G64*G68 + 4*G67*G68 + 
      G154*G7 + G162*G7 - 3*G164*G7 + 2*G166*G7 - 7*G206*G7 + 5*G207*G7 - 
      6*G209*G7 + 5*G216*G7 - G218*G7 + 2*G222*G7 - 6*G238*G7 + 4*G240*G7 - 
      4*G244*G7 + 2*G15*G31*G7 - 6*G15*G41*G7 + 2*G15*G43*G7 - 4*G15*G47*G7 - 
      4*G68*G71 + 4*G15*G2*G72 + 6*G30*G72 - 4*G31*G72 + 4*G33*G72 - 
      4*G41*G72 + 4*G64*G72 - 4*G14*G2*G73 + 4*G16*G2*G73 + 4*G31*G73 - 
      4*G41*G73 - 4*G43*G73 + 4*G19*G6*G73 - 4*G68*G73 - 4*G6*G7*G73 + 
      4*G15*G2*G74 + 6*G30*G74 - 4*G31*G74 + 4*G33*G74 - 4*G41*G74 + 
      4*G64*G74 + G741 + G742 - 3*G743 + 2*G744 + G751 - 3*G752 + 2*G753 - 
      3*G754 + 7*G755 - 6*G756 + 2*G758 - 4*G759 - 4*G13*G15*G76 - 
      6*G15*G2*G76 - 7*G30*G76 + 6*G31*G76 - 6*G33*G76 + 6*G41*G76 - 
      4*G43*G76 + 4*G47*G76 + 4*G15*G6*G76 - 6*G64*G76 + 4*G67*G76 - 
      4*G71*G76 - 4*G73*G76 + 4*G761 - 7*G808 + 5*G809 - 6*G810 + 5*G811 - 
      G812 + 2*G813 - 6*G815 + 4*G816 - 4*G818 + 5*G825 - G826 + 2*G827 - 
      G828 - 7*G830 + 6*G832 + 2*G835 + 4*G837 - 4*G838 - 4*G840 - 4*G842 + 
      4*G844 + 4*G845 - 6*G860 + 4*G861 - 4*G863 + 4*G864 - 6*G867 + 
      4*G13*G15*G87 + 6*G15*G2*G87 + 7*G30*G87 - 6*G31*G87 + 6*G33*G87 - 
      6*G41*G87 + 4*G43*G87 - 4*G47*G87 - 4*G15*G6*G87 + 6*G64*G87 - 
      4*G67*G87 + 4*G71*G87 + 4*G73*G87 - 6*G871 - 4*G873 + 4*G876 - 
      4*G15*G2*G88 - 6*G30*G88 + 4*G31*G88 - 4*G33*G88 + 4*G41*G88 - 
      4*G64*G88 + 4*G880 + 4*G882 + 4*G883 - 6*G884 - 6*G885 - 4*G15*G2*G89 - 
      6*G30*G89 + 4*G31*G89 - 4*G33*G89 + 4*G41*G89 - 4*G64*G89 + 6*G899 + 
      6*G900 - 4*G901 - 4*G902 - 4*G903 - 4*G904 + 6*G905 + 6*G906 + 4*G909 + 
      4*G13*G15*G91 + 6*G15*G2*G91 + 7*G30*G91 - 6*G31*G91 + 6*G33*G91 - 
      6*G41*G91 + 4*G43*G91 - 4*G47*G91 - 4*G15*G6*G91 + 6*G64*G91 - 
      4*G67*G91 + 4*G71*G91 + 4*G73*G91 + 4*G910 - 4*G911 - 4*G912 - 4*G913 - 
      4*G914 + 4*G915 + 4*G916 - 2*G31*G94 + 6*G41*G94 - 2*G43*G94 + 
      4*G47*G94 + 4*G15*G6*G94 + 4*G15*G2*G95 + 6*G30*G95 - 4*G31*G95 + 
      4*G33*G95 - 4*G41*G95 + 4*G64*G95 - 4*G15*G2*G96 - 6*G30*G96 + 
      4*G31*G96 - 4*G33*G96 + 4*G41*G96 - 4*G64*G96 + 4*G31*G97 - 4*G41*G97 - 
      4*G43*G97 - 6*G31*G98 + 2*G41*G98 + 10*G43*G98 - 4*G47*G98 - 
      4*G15*G6*G98 + 3*G31*G99 - 5*G41*G99 - G43*G99 - 2*G47*G99 - 
      2*G15*G6*G99 - (2*G100*Pi^2)/3 + (2*G101*Pi^2)/3 - (2*G102*Pi^2)/3 + 
      (5*G103*Pi^2)/3 - (2*G13*G14*Pi^2)/3 - (2*G14*G15*Pi^2)/3 + 
      (2*G13*G16*Pi^2)/3 + (2*G15*G16*Pi^2)/3 - (2*G15*G18*Pi^2)/3 + 
      (4*G15*G19*Pi^2)/3 - (G14*G2*Pi^2)/6 + (2*G15*G2*Pi^2)/3 + 
      (G16*G2*Pi^2)/6 - (2*G18*G2*Pi^2)/3 + G19*G2*Pi^2 + (G30*Pi^2)/3 - 
      (5*G31*Pi^2)/6 - (G41*Pi^2)/2 + (3*G43*Pi^2)/2 - (G44*Pi^2)/3 - 
      (2*G47*Pi^2)/3 - (2*G48*Pi^2)/3 + (2*G50*Pi^2)/3 - (2*G52*Pi^2)/3 + 
      G53*Pi^2 + (2*G14*G6*Pi^2)/3 - (4*G15*G6*Pi^2)/3 - (2*G16*G6*Pi^2)/3 + 
      (4*G18*G6*Pi^2)/3 - (13*G19*G6*Pi^2)/6 - (G68*Pi^2)/6 + 
      (G2*G7*Pi^2)/3 - (G6*G7*Pi^2)/2 + (2*G72*Pi^2)/3 + (2*G73*Pi^2)/3 + 
      (2*G74*Pi^2)/3 - (G76*Pi^2)/6 + (G87*Pi^2)/6 - (2*G88*Pi^2)/3 - 
      (2*G89*Pi^2)/3 + (G91*Pi^2)/6 + (2*G95*Pi^2)/3 - (2*G96*Pi^2)/3 + 
      (2*G97*Pi^2)/3 - (4*G98*Pi^2)/3 + (G99*Pi^2)/3 - (4*Pi^4)/45 + 
      2*G14*Zeta[3] - 2*G15*Zeta[3] - 2*G16*Zeta[3] + 2*G18*Zeta[3] - 
      4*G19*Zeta[3] - 2*G2*Zeta[3] + 4*G6*Zeta[3]}, 2, 5, 1], 
  J[13] -> SeriesData[\[CurlyEpsilon], 0, 
    {16*G6, 16*G31 - 32*G43 + 16*G47 + 16*G15*G6 + 4*Pi^2, 
     8*G154 + 8*G162 - 24*G164 + 16*G166 + 8*G100*G2 - 8*G101*G2 - 8*G206 - 
      8*G207 - 8*G216 + 40*G218 - 32*G222 - 16*G240 - 8*G241 + 16*G244 - 
      8*G248 + 8*G259 + 8*G262 + 16*G15*G31 - 8*G19*G31 + 8*G19*G41 - 
      32*G15*G43 + 8*G19*G43 + 16*G15*G47 - 8*G2*G48 + 8*G498 + 8*G2*G50 + 
      8*G501 - 8*G502 - 8*G505 - 8*G103*G6 - 8*G44*G6 + 8*G53*G6 + 8*G31*G7 - 
      8*G41*G7 - 8*G43*G7 + 16*G6*G73 + 8*G6*G99 + 4*G15*Pi^2 - 
      (4*G19*Pi^2)/3 + (8*G2*Pi^2)/3 - 6*G6*Pi^2 + (4*G7*Pi^2)/3 - 
      12*Zeta[3], 8*G1242 + 8*G1243 - 8*G1244 - 8*G1245 + 12*G1246 + 
      12*G1247 - 8*G1248 - 8*G1249 - 8*G1250 - 8*G1251 + 12*G1252 + 
      12*G1253 - 12*G1254 - 12*G1255 + 8*G1256 + 8*G1257 + 8*G1258 + 
      8*G1259 - 12*G1260 - 12*G1261 - 8*G1262 - 8*G1263 + 8*G1264 + 8*G1265 + 
      8*G1266 + 8*G1267 - 8*G1268 - 8*G1269 + 8*G15*G154 + 8*G15*G162 - 
      24*G15*G164 + 16*G15*G166 - 4*G154*G19 - 4*G162*G19 + 12*G164*G19 - 
      8*G166*G19 + 8*G100*G15*G2 - 8*G101*G15*G2 - 8*G15*G206 + 12*G19*G206 - 
      8*G15*G207 - 4*G19*G207 + 8*G19*G209 - 8*G15*G216 - 4*G19*G216 + 
      40*G15*G218 - 12*G19*G218 - 32*G15*G222 + 8*G19*G222 - 8*G2*G223 + 
      8*G2*G225 + 8*G19*G238 - 16*G15*G240 - 8*G13*G241 - 8*G15*G241 - 
      12*G2*G241 + 16*G15*G244 + 8*G2*G245 + 8*G2*G247 - 8*G13*G248 - 
      8*G15*G248 - 12*G2*G248 + 8*G13*G259 + 8*G15*G259 + 12*G2*G259 - 
      8*G2*G260 - 8*G2*G261 + 8*G13*G262 + 8*G15*G262 + 12*G2*G262 + 
      8*G2*G266 - 8*G2*G267 - 8*G2*G270 + 8*G2*G271 + 12*G100*G30 - 
      12*G101*G30 - 8*G100*G31 + 8*G101*G31 + 8*G102*G31 - 12*G103*G31 - 
      8*G15*G19*G31 + 8*G100*G33 - 8*G101*G33 - 8*G100*G41 + 8*G101*G41 - 
      8*G102*G41 + 4*G103*G41 + 8*G15*G19*G41 - 8*G102*G43 + 20*G103*G43 + 
      8*G15*G19*G43 + 4*G31*G44 - 12*G41*G44 + 4*G43*G44 - 8*G103*G47 - 
      8*G44*G47 - 8*G15*G2*G48 - 12*G30*G48 + 8*G31*G48 - 8*G33*G48 + 
      8*G41*G48 + 8*G2*G495 - 8*G2*G496 + 8*G13*G498 + 8*G15*G498 + 
      12*G2*G498 - 8*G2*G499 + 8*G15*G2*G50 + 12*G30*G50 - 8*G31*G50 + 
      8*G33*G50 - 8*G41*G50 - 8*G2*G500 + 8*G13*G501 + 8*G15*G501 + 
      12*G2*G501 - 8*G13*G502 - 8*G15*G502 - 12*G2*G502 + 8*G2*G503 + 
      8*G2*G504 - 8*G13*G505 - 8*G15*G505 - 12*G2*G505 - 8*G2*G507 + 
      8*G2*G508 + 8*G2*G511 - 8*G2*G512 - 8*G31*G52 + 8*G41*G52 + 8*G43*G52 + 
      12*G31*G53 - 4*G41*G53 - 20*G43*G53 + 8*G47*G53 - 8*G103*G15*G6 - 
      12*G219*G6 + 4*G227*G6 + 8*G241*G6 + 8*G248*G6 - 8*G259*G6 - 
      8*G262*G6 + 8*G265*G6 - 8*G268*G6 - 4*G269*G6 + 12*G272*G6 + 
      16*G384*G6 - 8*G15*G44*G6 + 12*G494*G6 - 4*G497*G6 - 8*G498*G6 - 
      8*G501*G6 + 8*G502*G6 + 8*G505*G6 - 8*G506*G6 + 8*G509*G6 + 4*G510*G6 - 
      12*G513*G6 + 8*G15*G53*G6 + 8*G100*G64 - 8*G101*G64 - 8*G48*G64 + 
      8*G50*G64 + 4*G154*G7 + 4*G162*G7 - 12*G164*G7 + 8*G166*G7 - 
      12*G206*G7 + 4*G207*G7 - 8*G209*G7 + 4*G216*G7 + 12*G218*G7 - 
      8*G222*G7 - 8*G238*G7 + 8*G15*G31*G7 - 8*G15*G41*G7 - 8*G15*G43*G7 + 
      16*G31*G73 - 32*G43*G73 + 16*G47*G73 + 4*G741 + 4*G742 - 12*G743 + 
      8*G744 + 4*G751 - 12*G752 + 8*G753 - 12*G754 + 28*G755 - 24*G756 + 
      8*G758 - 16*G759 + 16*G761 - 12*G808 + 4*G809 - 8*G810 + 4*G811 + 
      12*G812 - 8*G813 - 8*G815 + 4*G825 + 12*G826 - 8*G827 + 12*G828 - 
      44*G830 + 40*G832 - 8*G835 + 32*G837 - 8*G838 - 32*G840 - 8*G842 + 
      8*G844 + 8*G845 - 8*G860 + 16*G866 - 12*G867 - 16*G869 - 12*G871 - 
      16*G875 + 8*G876 + 16*G878 + 8*G880 + 8*G882 + 8*G883 - 12*G884 - 
      12*G885 + 12*G899 + 12*G900 - 8*G901 - 8*G902 - 8*G903 - 8*G904 + 
      12*G905 + 12*G906 + 8*G909 + 8*G910 - 8*G911 - 8*G912 - 8*G913 - 
      8*G914 + 8*G915 + 8*G916 - 4*G31*G99 + 12*G41*G99 - 4*G43*G99 + 
      8*G47*G99 + 8*G15*G6*G99 + (4*G100*Pi^2)/3 - (4*G101*Pi^2)/3 + 
      (4*G102*Pi^2)/3 - (8*G103*Pi^2)/3 - (4*G15*G19*Pi^2)/3 + 
      (8*G15*G2*Pi^2)/3 - (4*G19*G2*Pi^2)/3 + (4*G30*Pi^2)/3 - 
      (10*G31*Pi^2)/3 - (8*G41*Pi^2)/3 + (20*G43*Pi^2)/3 - (10*G47*Pi^2)/3 - 
      (4*G48*Pi^2)/3 + (4*G50*Pi^2)/3 - (4*G52*Pi^2)/3 + (8*G53*Pi^2)/3 - 
      6*G15*G6*Pi^2 + (8*G19*G6*Pi^2)/3 + (4*G15*G7*Pi^2)/3 + 
      (4*G2*G7*Pi^2)/3 - (8*G6*G7*Pi^2)/3 + 4*G73*Pi^2 - (14*Pi^4)/45 - 
      12*G15*Zeta[3] + 4*G19*Zeta[3] - 8*G2*Zeta[3] + (64*G6*Zeta[3])/3 - 
      4*G7*Zeta[3]}, 1, 5, 1], J[14] -> SeriesData[\[CurlyEpsilon], 0, 
    {-8*G15 - 8*G27 + 8*G5 + 8*G8, -8*G132 + 8*G138 + 16*G139 - 16*G143 - 
      4*G144 + 12*G148 + 8*G12*G15 - 8*G13*G15 + 8*G15*G24 - 16*G15*G26 - 
      8*G13*G27 + 4*G15*G27 - 12*G42 + 12*G45 + 4*G49 + 8*G13*G5 + 
      12*G15*G5 + 4*G61 - 8*G66 + 4*G69 - 12*G73 + 8*G13*G8 - 16*G24*G8 + 
      16*G26*G8 - 12*G27*G8 - 4*G5*G8 + 8*G84 + (8*Pi^2)/3, 
     -8*G13*G132 + 8*G13*G138 + 16*G13*G139 - 16*G13*G143 - 4*G13*G144 + 
      12*G13*G148 + 8*G12*G13*G15 - 12*G132*G15 - 8*G134*G15 - 8*G136*G15 + 
      16*G137*G15 - 4*G138*G15 + 24*G139*G15 + 16*G140*G15 + 16*G141*G15 - 
      32*G142*G15 + 8*G143*G15 - 10*G144*G15 - 4*G145*G15 - 4*G146*G15 + 
      16*G147*G15 - 2*G148*G15 + 14*G217 + 14*G220 + 2*G224 - 2*G235 + 
      4*G239 + 8*G13*G15*G24 - 6*G242 + 2*G246 - 12*G256 - 16*G13*G15*G26 + 
      4*G13*G15*G27 + 4*G293 - 12*G299 - 16*G300 + 16*G304 + 6*G305 - 
      10*G309 + 12*G356 + 10*G359 + 2*G363 - 4*G373 + 8*G377 + 2*G380 - 
      14*G384 - 8*G394 - 12*G13*G42 - 14*G15*G42 + 8*G429 - 8*G435 - 
      16*G436 + 16*G440 + 4*G441 - 12*G445 + 12*G13*G45 - 24*G24*G45 + 
      24*G26*G45 - 14*G27*G45 - 12*G15*G46 - 4*G12*G49 + 4*G13*G49 - 
      4*G24*G49 + 8*G26*G49 - 6*G27*G49 + 12*G13*G15*G5 - 10*G45*G5 - 
      2*G49*G5 - 12*G15*G58 + 16*G15*G60 + 4*G13*G61 - 6*G15*G61 + 12*G654 - 
      8*G13*G66 - 12*G15*G66 - 4*G660 + 8*G661 - 8*G667 + 8*G668 - 8*G672 - 
      16*G673 + 16*G677 + 4*G678 - 12*G682 - 24*G683 + 8*G687 - 16*G688 - 
      12*G12*G69 + 4*G13*G69 + 4*G24*G69 + 8*G26*G69 - 6*G27*G69 - 2*G5*G69 + 
      16*G692 - 16*G693 + 16*G697 + 32*G698 - 8*G15*G70 - 32*G702 - 8*G703 + 
      24*G707 + 10*G708 - 8*G15*G71 - 8*G27*G71 + 8*G5*G71 - 6*G712 + 
      12*G713 - 4*G717 + 12*G718 - 4*G722 - 16*G723 + 16*G727 + 2*G728 + 
      12*G12*G73 - 12*G13*G73 + 12*G24*G73 - 24*G26*G73 + 10*G27*G73 + 
      14*G5*G73 - 14*G732 + 12*G132*G8 + 16*G136*G8 - 16*G137*G8 + 
      20*G138*G8 - 8*G139*G8 - 32*G141*G8 + 32*G142*G8 - 24*G143*G8 + 
      6*G144*G8 + 16*G146*G8 - 16*G147*G8 + 14*G148*G8 - 16*G13*G24*G8 + 
      16*G13*G26*G8 - 12*G13*G27*G8 + 2*G42*G8 - 4*G13*G5*G8 + 16*G58*G8 - 
      16*G60*G8 + 10*G61*G8 - 4*G66*G8 + 8*G71*G8 - 8*G15*G81 + 16*G8*G81 + 
      16*G15*G83 - 16*G8*G83 + 8*G13*G84 - 4*G15*G84 + 4*G8*G84 - 
      (4*G12*Pi^2)/3 + (8*G13*Pi^2)/3 + 3*G15*Pi^2 - 4*G24*Pi^2 + 
      (16*G26*Pi^2)/3 - (7*G27*Pi^2)/3 - 3*G5*Pi^2 + G8*Pi^2 - 8*Zeta[3], 
     -14*G1023 + 13*G1026 + G1028 + 2*G1030 - 4*G1031 - 7*G1034 + G1036 + 
      12*G1038 - 4*G1047 + 12*G1049 + 16*G1050 - 16*G1051 - 6*G1052 + 
      10*G1053 - 12*G1057 + 9*G1060 + G1062 + 4*G1064 - 8*G1065 + G1068 - 
      15*G1070 + 8*G1072 - 8*G1081 + 8*G1083 + 16*G1084 - 16*G1085 - 
      4*G1086 + 12*G1087 - 12*G1138 + 4*G1141 - 8*G1142 + 8*G1143 - 8*G1144 + 
      8*G1145 + 16*G1146 - 16*G1147 - 4*G1148 + 12*G1149 + 24*G1150 - 
      8*G1151 + 16*G1152 - 16*G1153 + 16*G1154 - 16*G1155 - 32*G1156 + 
      32*G1157 + 8*G1158 - 24*G1159 - 10*G1160 + 6*G1161 - 12*G1162 + 
      4*G1163 - 12*G1164 + 4*G1165 + 16*G1166 - 16*G1167 - 2*G1168 + 
      14*G1169 - 14*G1466 + 2*G1469 - 4*G1470 + 12*G1473 - 4*G1474 + 
      12*G1475 + 16*G1476 - 16*G1477 - 6*G1478 + 10*G1479 - 12*G1480 + 
      4*G1481 - 8*G1482 + 8*G1483 - 8*G1484 + 8*G1485 + 16*G1486 - 16*G1487 - 
      4*G1488 + 12*G1489 - 12*G1490 + 4*G1491 - 8*G1492 + 8*G1493 - 8*G1494 + 
      8*G1495 + 16*G1496 - 16*G1497 - 4*G1498 + 12*G1499 - 12*G13*G132*G15 - 
      8*G13*G134*G15 - 8*G13*G136*G15 + 16*G13*G137*G15 - 4*G13*G138*G15 + 
      24*G13*G139*G15 + 16*G13*G140*G15 + 16*G13*G141*G15 - 32*G13*G142*G15 + 
      8*G13*G143*G15 - 10*G13*G144*G15 - 4*G13*G145*G15 - 4*G13*G146*G15 + 
      16*G13*G147*G15 - 2*G13*G148*G15 + 24*G1500 - 8*G1501 + 16*G1502 - 
      16*G1503 + 16*G1504 - 16*G1505 - 32*G1506 + 32*G1507 + 8*G1508 - 
      24*G1509 - 10*G1510 + 6*G1511 - 12*G1512 + 4*G1513 - 12*G1514 + 
      4*G1515 + 16*G1516 - 16*G1517 - 2*G1518 + 14*G1519 + 28*G1520 - 
      4*G1521 + 8*G1522 - 24*G1523 + 8*G1524 - 24*G1525 - 32*G1526 + 
      32*G1527 + 12*G1528 - 20*G1529 + 24*G1530 - 8*G1531 + 16*G1532 - 
      16*G1533 + 16*G1534 - 16*G1535 - 32*G1536 + 32*G1537 + 8*G1538 - 
      24*G1539 + 24*G1540 - 8*G1541 + 16*G1542 - 16*G1543 + 16*G1544 - 
      16*G1545 - 32*G1546 + 32*G1547 + 8*G1548 - 24*G1549 - 48*G1550 + 
      16*G1551 - 32*G1552 + 32*G1553 - 32*G1554 + 32*G1555 + 64*G1556 - 
      64*G1557 - 16*G1558 + 48*G1559 + 20*G1560 - 12*G1561 + 24*G1562 - 
      8*G1563 + 24*G1564 - 8*G1565 - 32*G1566 + 32*G1567 + 4*G1568 - 
      28*G1569 - 13*G1570 + 3*G1571 - 6*G1572 + 10*G1573 - 6*G1574 + 
      10*G1575 + 16*G1576 - 16*G1577 - 5*G1578 + 11*G1579 - 18*G1580 - 
      2*G1581 - 12*G1582 + 4*G1583 - 12*G1584 + 4*G1585 + 16*G1586 - 
      16*G1587 - 10*G1588 + 6*G1589 - 18*G1590 - 2*G1591 - 12*G1592 + 
      4*G1593 - 12*G1594 + 4*G1595 + 16*G1596 - 16*G1597 - 10*G1598 + 
      6*G1599 + 24*G1600 - 8*G1601 + 16*G1602 - 16*G1603 + 16*G1604 - 
      16*G1605 - 32*G1606 + 32*G1607 + 8*G1608 - 24*G1609 - 9*G1610 + 
      7*G1611 - 14*G1612 + 2*G1613 - 14*G1614 + 2*G1615 + 16*G1616 - 
      16*G1617 - G1618 + 15*G1619 + 14*G13*G217 + 15*G15*G217 + 14*G13*G220 + 
      14*G15*G221 - 2*G12*G224 + 2*G13*G224 + 14*G15*G232 - 16*G15*G234 - 
      2*G13*G235 + 7*G15*G235 + 4*G13*G239 + 14*G15*G239 - 28*G220*G24 - 
      2*G224*G24 - 2*G12*G242 - 6*G13*G242 + 14*G24*G242 + 12*G15*G243 - 
      2*G12*G246 + 2*G13*G246 - 2*G24*G246 + 12*G15*G253 - 16*G15*G255 - 
      12*G13*G256 + 6*G15*G256 + 28*G220*G26 + 4*G224*G26 - 12*G242*G26 + 
      4*G246*G26 - 15*G220*G27 - 3*G224*G27 + 5*G242*G27 - 3*G246*G27 + 
      4*G13*G293 + 14*G15*G293 + 12*G15*G295 + 12*G15*G297 - 16*G15*G298 - 
      12*G13*G299 + 6*G15*G299 - 16*G13*G300 - 24*G15*G300 - 16*G15*G301 - 
      16*G15*G302 + 32*G15*G303 + 16*G13*G304 - 8*G15*G304 + 6*G13*G305 + 
      11*G15*G305 + 6*G15*G306 + 6*G15*G307 - 16*G15*G308 - 10*G13*G309 + 
      3*G15*G309 + 12*G13*G356 + 14*G15*G356 - 22*G12*G359 + 10*G13*G359 + 
      2*G24*G359 + 20*G26*G359 - 11*G27*G359 + 12*G15*G360 - 2*G12*G363 + 
      2*G13*G363 - 2*G24*G363 + 4*G26*G363 - 3*G27*G363 + 12*G15*G370 - 
      16*G15*G372 - 4*G13*G373 + 6*G15*G373 + 8*G13*G377 + 12*G15*G377 + 
      6*G12*G380 + 2*G13*G380 - 10*G24*G380 + 4*G26*G380 - 3*G27*G380 + 
      8*G15*G381 - 8*G15*G382 - 8*G27*G382 + 14*G12*G384 - 14*G13*G384 + 
      14*G24*G384 - 28*G26*G384 + 13*G27*G384 + 8*G15*G391 - 16*G15*G393 - 
      8*G13*G394 + 4*G15*G394 - 14*G13*G15*G42 + 8*G13*G429 + 12*G15*G429 + 
      8*G15*G431 + 8*G15*G433 - 16*G15*G434 - 8*G13*G435 + 4*G15*G435 - 
      16*G13*G436 - 24*G15*G436 - 16*G15*G437 - 16*G15*G438 + 32*G15*G439 + 
      16*G13*G440 - 8*G15*G440 + 4*G13*G441 + 10*G15*G441 + 4*G15*G442 + 
      4*G15*G443 - 16*G15*G444 - 12*G13*G445 + 2*G15*G445 + 22*G132*G45 + 
      24*G136*G45 - 24*G137*G45 + 26*G138*G45 - 20*G139*G45 - 48*G141*G45 + 
      48*G142*G45 - 28*G143*G45 + 11*G144*G45 + 24*G146*G45 - 24*G147*G45 + 
      15*G148*G45 - 24*G13*G24*G45 + 24*G13*G26*G45 - 14*G13*G27*G45 + 
      9*G42*G45 - 12*G13*G15*G46 - 4*G12*G13*G49 + 2*G132*G49 + 4*G134*G49 + 
      4*G136*G49 - 8*G137*G49 + 6*G138*G49 - 4*G139*G49 - 8*G140*G49 - 
      8*G141*G49 + 16*G142*G49 - 12*G143*G49 + 3*G144*G49 + 6*G145*G49 + 
      6*G146*G49 - 8*G147*G49 + 7*G148*G49 - 4*G13*G24*G49 + 8*G13*G26*G49 - 
      6*G13*G27*G49 + G42*G49 + 2*G46*G49 - 13*G220*G5 - G224*G5 + 
      7*G242*G5 - G246*G5 - 9*G359*G5 - G363*G5 - G380*G5 + 8*G382*G5 + 
      15*G384*G5 - 10*G13*G45*G5 - 2*G13*G49*G5 - 12*G13*G15*G58 + 
      24*G45*G58 + 2*G49*G58 + 16*G13*G15*G60 - 24*G45*G60 - 8*G49*G60 - 
      6*G13*G15*G61 + 13*G45*G61 + 5*G49*G61 + 12*G13*G654 + 14*G15*G654 + 
      12*G15*G656 + 12*G15*G658 - 16*G15*G659 - 12*G13*G15*G66 - 2*G45*G66 + 
      2*G49*G66 - 4*G13*G660 + 6*G15*G660 + 8*G13*G661 + 12*G15*G661 + 
      8*G15*G663 + 8*G15*G665 - 16*G15*G666 - 8*G13*G667 + 4*G15*G667 + 
      8*G13*G668 + 12*G15*G668 + 8*G15*G669 + 8*G15*G670 - 16*G15*G671 - 
      8*G13*G672 + 4*G15*G672 - 16*G13*G673 - 24*G15*G673 - 16*G15*G674 - 
      16*G15*G675 + 32*G15*G676 + 16*G13*G677 - 8*G15*G677 + 4*G13*G678 + 
      10*G15*G678 + 4*G15*G679 + 4*G15*G680 - 16*G15*G681 - 12*G13*G682 + 
      2*G15*G682 - 24*G13*G683 - 28*G15*G683 - 24*G15*G684 - 24*G15*G685 + 
      32*G15*G686 + 8*G13*G687 - 12*G15*G687 - 16*G13*G688 - 24*G15*G688 - 
      16*G15*G689 - 12*G12*G13*G69 - 6*G132*G69 + 12*G134*G69 - 4*G136*G69 - 
      8*G137*G69 - 2*G138*G69 - 4*G139*G69 - 24*G140*G69 + 8*G141*G69 + 
      16*G142*G69 - 12*G143*G69 + 3*G144*G69 + 14*G145*G69 - 2*G146*G69 - 
      8*G147*G69 + 7*G148*G69 + 4*G13*G24*G69 + 8*G13*G26*G69 - 
      6*G13*G27*G69 + G42*G69 + 10*G46*G69 - 2*G13*G5*G69 - 6*G58*G69 - 
      8*G60*G69 + 5*G61*G69 + 10*G66*G69 - 16*G15*G690 + 32*G15*G691 + 
      16*G13*G692 - 8*G15*G692 - 16*G13*G693 - 24*G15*G693 - 16*G15*G694 - 
      16*G15*G695 + 32*G15*G696 + 16*G13*G697 - 8*G15*G697 + 32*G13*G698 + 
      48*G15*G698 + 32*G15*G699 - 8*G13*G15*G70 + 4*G49*G70 + 12*G69*G70 + 
      32*G15*G700 - 64*G15*G701 - 32*G13*G702 + 16*G15*G702 - 8*G13*G703 - 
      20*G15*G703 - 8*G15*G704 - 8*G15*G705 + 32*G15*G706 + 24*G13*G707 - 
      4*G15*G707 + 10*G13*G708 + 13*G15*G708 + 10*G15*G709 - 8*G132*G71 + 
      8*G138*G71 + 16*G139*G71 - 16*G143*G71 - 4*G144*G71 + 12*G148*G71 + 
      8*G12*G15*G71 + 8*G15*G24*G71 - 16*G15*G26*G71 + 4*G15*G27*G71 - 
      12*G42*G71 + 12*G45*G71 + 4*G49*G71 + 12*G15*G5*G71 + 4*G61*G71 - 
      8*G66*G71 + 4*G69*G71 + 10*G15*G710 - 16*G15*G711 - 6*G13*G712 + 
      5*G15*G712 + 12*G13*G713 + 10*G15*G713 + 4*G15*G714 + 4*G15*G715 - 
      16*G15*G716 - 4*G13*G717 + 2*G15*G717 + 12*G13*G718 + 10*G15*G718 + 
      4*G15*G719 + 4*G15*G720 - 16*G15*G721 - 4*G13*G722 + 2*G15*G722 - 
      16*G13*G723 - 24*G15*G723 - 16*G15*G724 - 16*G15*G725 + 32*G15*G726 + 
      16*G13*G727 - 8*G15*G727 + 2*G13*G728 + 9*G15*G728 + 2*G15*G729 + 
      12*G12*G13*G73 - 14*G132*G73 - 12*G134*G73 - 12*G136*G73 + 
      24*G137*G73 - 10*G138*G73 + 28*G139*G73 + 24*G140*G73 + 24*G141*G73 - 
      48*G142*G73 + 20*G143*G73 - 13*G144*G73 - 10*G145*G73 - 10*G146*G73 + 
      24*G147*G73 - 9*G148*G73 + 12*G13*G24*G73 - 24*G13*G26*G73 + 
      10*G13*G27*G73 - 15*G42*G73 - 14*G46*G73 + 14*G13*G5*G73 - 14*G58*G73 + 
      24*G60*G73 - 11*G61*G73 - 14*G66*G73 - 12*G70*G73 - 12*G71*G73 + 
      2*G15*G730 - 16*G15*G731 - 14*G13*G732 + G15*G732 + 12*G13*G132*G8 + 
      16*G13*G136*G8 - 16*G13*G137*G8 + 20*G13*G138*G8 - 8*G13*G139*G8 - 
      32*G13*G141*G8 + 32*G13*G142*G8 - 24*G13*G143*G8 + 6*G13*G144*G8 + 
      16*G13*G146*G8 - 16*G13*G147*G8 + 14*G13*G148*G8 - G217*G8 - 
      16*G232*G8 + 16*G234*G8 - 9*G235*G8 + 2*G239*G8 - 16*G253*G8 + 
      16*G255*G8 - 6*G256*G8 - 14*G293*G8 - 16*G297*G8 + 16*G298*G8 - 
      22*G299*G8 + 8*G300*G8 + 32*G302*G8 - 32*G303*G8 + 24*G304*G8 - 
      5*G305*G8 - 16*G307*G8 + 16*G308*G8 - 13*G309*G8 + 6*G356*G8 - 
      16*G370*G8 + 16*G372*G8 - 2*G373*G8 + 4*G377*G8 + 8*G382*G8 - 
      16*G391*G8 + 16*G393*G8 - 4*G394*G8 + 2*G13*G42*G8 - 12*G429*G8 - 
      16*G433*G8 + 16*G434*G8 - 20*G435*G8 + 8*G436*G8 + 32*G438*G8 - 
      32*G439*G8 + 24*G440*G8 + 2*G441*G8 - 16*G443*G8 + 16*G444*G8 - 
      6*G445*G8 + 16*G13*G58*G8 - 16*G13*G60*G8 + 10*G13*G61*G8 - 
      10*G654*G8 - 16*G658*G8 + 16*G659*G8 - 4*G13*G66*G8 - 18*G660*G8 + 
      4*G661*G8 - 16*G665*G8 + 16*G666*G8 - 4*G667*G8 - 12*G668*G8 - 
      16*G670*G8 + 16*G671*G8 - 20*G672*G8 + 8*G673*G8 + 32*G675*G8 - 
      32*G676*G8 + 24*G677*G8 - 14*G678*G8 - 16*G680*G8 + 16*G681*G8 - 
      22*G682*G8 + 4*G683*G8 + 32*G685*G8 - 32*G686*G8 + 20*G687*G8 - 
      8*G688*G8 + 32*G690*G8 - 32*G691*G8 + 8*G692*G8 + 24*G693*G8 + 
      32*G695*G8 - 32*G696*G8 + 40*G697*G8 - 16*G698*G8 - 64*G700*G8 + 
      64*G701*G8 - 48*G702*G8 + 12*G703*G8 + 32*G705*G8 - 32*G706*G8 + 
      28*G707*G8 - 3*G708*G8 - 16*G24*G71*G8 + 16*G26*G71*G8 - 
      12*G27*G71*G8 - 4*G5*G71*G8 - 16*G710*G8 + 16*G711*G8 - 11*G712*G8 + 
      6*G713*G8 - 16*G715*G8 + 16*G716*G8 - 2*G717*G8 - 10*G718*G8 - 
      16*G720*G8 + 16*G721*G8 - 18*G722*G8 + 8*G723*G8 + 32*G725*G8 - 
      32*G726*G8 + 24*G727*G8 - 7*G728*G8 - 16*G730*G8 + 16*G731*G8 - 
      15*G732*G8 - 8*G13*G15*G81 + 24*G45*G81 + 4*G49*G81 - 4*G69*G81 - 
      12*G73*G81 + 16*G13*G8*G81 - 15*G829 + 16*G13*G15*G83 - 24*G45*G83 - 
      8*G49*G83 - 8*G69*G83 + 24*G73*G83 - 16*G13*G8*G83 + 15*G831 + G833 + 
      G834 - 2*G836 - 7*G839 - 4*G13*G15*G84 + 2*G45*G84 + 6*G49*G84 + 
      14*G69*G84 + 8*G71*G84 - 10*G73*G84 + 4*G13*G8*G84 + G841 + 14*G843 - 
      2*G851 + 14*G853 + 16*G854 - 16*G855 - 7*G856 + 9*G857 - 6*G865 - 
      11*G868 + G870 + 10*G872 - 4*G874 + 9*G877 + G879 + 12*G881 - 4*G890 + 
      12*G892 + 16*G893 - 16*G894 + 2*G895 + 18*G896 - 6*G945 + 10*G948 - 
      4*G949 + 12*G950 - 4*G951 + 12*G952 + 16*G953 - 16*G954 + 2*G955 + 
      18*G956 + 24*G957 - 8*G958 + 16*G959 - 16*G960 + 16*G961 - 16*G962 - 
      32*G963 + 32*G964 + 8*G965 - 24*G966 - 11*G967 + 5*G968 - 10*G969 + 
      6*G970 - 10*G971 + 6*G972 + 16*G973 - 16*G974 - 3*G975 + 13*G976 - 
      (4*G12*G13*Pi^2)/3 + (13*G132*Pi^2)/3 + (4*G134*Pi^2)/3 + 4*G136*Pi^2 - 
      (16*G137*Pi^2)/3 + (11*G138*Pi^2)/3 - 6*G139*Pi^2 - (8*G140*Pi^2)/3 - 
      8*G141*Pi^2 + (32*G142*Pi^2)/3 - (14*G143*Pi^2)/3 + (17*G144*Pi^2)/6 + 
      2*G145*Pi^2 + (14*G146*Pi^2)/3 - (16*G147*Pi^2)/3 + (13*G148*Pi^2)/6 - 
      (13*G12*G15*Pi^2)/3 + 3*G13*G15*Pi^2 - 4*G13*G24*Pi^2 - 
      (5*G15*G24*Pi^2)/3 + (16*G13*G26*Pi^2)/3 + 6*G15*G26*Pi^2 - 
      (7*G13*G27*Pi^2)/3 - (17*G15*G27*Pi^2)/6 + (19*G42*Pi^2)/6 + 
      (G45*Pi^2)/6 + (2*G46*Pi^2)/3 - (3*G49*Pi^2)/2 - 3*G13*G5*Pi^2 - 
      (19*G15*G5*Pi^2)/6 + (10*G58*Pi^2)/3 - (16*G60*Pi^2)/3 + 
      (5*G61*Pi^2)/2 + (5*G66*Pi^2)/3 + (7*G69*Pi^2)/6 + (4*G70*Pi^2)/3 + 
      (8*G71*Pi^2)/3 + (19*G73*Pi^2)/6 - (2*G12*G8*Pi^2)/3 + G13*G8*Pi^2 - 
      (4*G24*G8*Pi^2)/3 + 2*G26*G8*Pi^2 - (5*G27*G8*Pi^2)/6 - 
      (7*G5*G8*Pi^2)/6 + 4*G81*Pi^2 - (16*G83*Pi^2)/3 + G84*Pi^2 - 
      (2*Pi^4)/15 + 4*G12*Zeta[3] - 8*G13*Zeta[3] - (32*G15*Zeta[3])/3 + 
      12*G24*Zeta[3] - 16*G26*Zeta[3] + (16*G27*Zeta[3])/3 + 
      (32*G5*Zeta[3])/3 - (4*G8*Zeta[3])/3}, 1, 5, 1], 
  J[15] -> SeriesData[\[CurlyEpsilon], 0, 
    {16, 16*G13 + 8*G15 - 8*G27 - 8*G5 + 8*G8, -8*G132 - 8*G138 - 4*G144 + 
      12*G148 - 8*G12*G15 + 8*G13*G15 - 8*G15*G24 - 8*G13*G27 + 4*G15*G27 + 
      12*G42 + 4*G45 - 4*G49 - 8*G13*G5 - 12*G15*G5 - 4*G61 - 8*G66 - 4*G69 + 
      16*G71 + 12*G73 + 8*G13*G8 - 12*G27*G8 + 4*G5*G8 - 8*G84 - (2*Pi^2)/3, 
     -8*G13*G132 - 8*G13*G138 - 4*G13*G144 + 12*G13*G148 - 8*G12*G13*G15 + 
      12*G132*G15 + 8*G134*G15 + 8*G136*G15 - 4*G138*G15 - 10*G144*G15 - 
      4*G145*G15 - 4*G146*G15 + 16*G147*G15 - 2*G148*G15 - 14*G217 + 2*G220 - 
      2*G224 + 2*G235 - 4*G239 - 8*G13*G15*G24 + 6*G242 - 2*G246 + 12*G256 + 
      4*G13*G15*G27 - 4*G293 + 12*G299 + 16*G300 - 16*G304 - 6*G305 + 
      10*G309 + 4*G356 - 10*G359 - 2*G363 + 20*G373 + 8*G377 - 2*G380 + 
      16*G382 + 14*G384 + 8*G394 + 12*G13*G42 + 14*G15*G42 + 8*G429 + 
      8*G435 + 20*G441 + 4*G445 + 4*G13*G45 - 14*G27*G45 + 12*G15*G46 + 
      4*G12*G49 - 4*G13*G49 + 4*G24*G49 - 6*G27*G49 - 12*G13*G15*G5 + 
      10*G45*G5 + 2*G49*G5 + 12*G15*G58 - 16*G15*G60 - 4*G13*G61 + 
      6*G15*G61 + 4*G654 - 8*G13*G66 + 12*G15*G66 + 20*G660 + 8*G661 + 
      8*G667 + 8*G668 + 8*G672 + 20*G678 + 4*G682 + 4*G12*G69 - 4*G13*G69 + 
      4*G24*G69 - 6*G27*G69 + 2*G5*G69 + 8*G15*G70 + 10*G708 + 8*G15*G71 - 
      8*G27*G71 - 8*G5*G71 - 6*G712 + 12*G713 - 4*G717 + 12*G718 - 4*G722 - 
      16*G723 + 16*G727 + 2*G728 - 12*G12*G73 + 12*G13*G73 - 12*G24*G73 + 
      10*G27*G73 - 14*G5*G73 - 14*G732 - 12*G132*G8 + 4*G138*G8 + 6*G144*G8 + 
      16*G146*G8 - 16*G147*G8 + 14*G148*G8 - 12*G13*G27*G8 - 2*G42*G8 + 
      4*G13*G5*G8 - 16*G58*G8 + 16*G60*G8 - 10*G61*G8 - 12*G66*G8 + 
      8*G71*G8 + 8*G15*G81 - 8*G13*G84 - 4*G15*G84 + 4*G8*G84 - 
      (4*G12*Pi^2)/3 - (2*G13*Pi^2)/3 - 3*G15*Pi^2 - (4*G24*Pi^2)/3 - 
      (7*G27*Pi^2)/3 + 3*G5*Pi^2 + G8*Pi^2 + (40*Zeta[3])/3, 
     -2*G1023 - 13*G1026 - G1028 - 18*G1030 + 4*G1031 + 7*G1034 - G1036 - 
      12*G1038 + 4*G1047 - 12*G1049 - 16*G1050 + 16*G1051 - 10*G1052 - 
      26*G1053 - 4*G1057 - 9*G1060 - G1062 - 20*G1064 - 8*G1065 - G1068 + 
      16*G1069 + 15*G1070 - 8*G1072 - 8*G1081 - 8*G1083 - 20*G1086 - 
      4*G1087 - 4*G1138 - 20*G1141 - 8*G1142 - 8*G1143 - 8*G1144 - 8*G1145 - 
      20*G1148 - 4*G1149 - 26*G1160 - 10*G1161 - 12*G1162 + 4*G1163 - 
      12*G1164 + 4*G1165 + 16*G1166 - 16*G1167 - 18*G1168 - 2*G1169 - 
      2*G1466 - 18*G1469 + 4*G1470 - 12*G1473 + 4*G1474 - 12*G1475 - 
      16*G1476 + 16*G1477 - 10*G1478 - 26*G1479 - 4*G1480 - 20*G1481 - 
      8*G1482 - 8*G1483 - 8*G1484 - 8*G1485 - 20*G1488 - 4*G1489 - 4*G1490 - 
      20*G1491 - 8*G1492 - 8*G1493 - 8*G1494 - 8*G1495 - 20*G1498 - 4*G1499 + 
      12*G13*G132*G15 + 8*G13*G134*G15 + 8*G13*G136*G15 - 4*G13*G138*G15 - 
      10*G13*G144*G15 - 4*G13*G145*G15 - 4*G13*G146*G15 + 16*G13*G147*G15 - 
      2*G13*G148*G15 - 26*G1510 - 10*G1511 - 12*G1512 + 4*G1513 - 12*G1514 + 
      4*G1515 + 16*G1516 - 16*G1517 - 18*G1518 - 2*G1519 - 13*G1570 + 
      3*G1571 - 6*G1572 + 10*G1573 - 6*G1574 + 10*G1575 + 16*G1576 - 
      16*G1577 - 5*G1578 + 11*G1579 - 18*G1580 - 2*G1581 - 12*G1582 + 
      4*G1583 - 12*G1584 + 4*G1585 + 16*G1586 - 16*G1587 - 10*G1588 + 
      6*G1589 - 18*G1590 - 2*G1591 - 12*G1592 + 4*G1593 - 12*G1594 + 
      4*G1595 + 16*G1596 - 16*G1597 - 10*G1598 + 6*G1599 + 24*G1600 - 
      8*G1601 + 16*G1602 - 16*G1603 + 16*G1604 - 16*G1605 - 32*G1606 + 
      32*G1607 + 8*G1608 - 24*G1609 - 9*G1610 + 7*G1611 - 14*G1612 + 
      2*G1613 - 14*G1614 + 2*G1615 + 16*G1616 - 16*G1617 - G1618 + 15*G1619 - 
      14*G13*G217 - 15*G15*G217 + 2*G13*G220 - 14*G15*G221 + 2*G12*G224 - 
      2*G13*G224 - 14*G15*G232 + 16*G15*G234 + 2*G13*G235 - 7*G15*G235 - 
      4*G13*G239 - 14*G15*G239 + 2*G224*G24 - 6*G12*G242 + 6*G13*G242 - 
      6*G24*G242 - 12*G15*G243 + 2*G12*G246 - 2*G13*G246 + 2*G24*G246 - 
      12*G15*G253 + 16*G15*G255 + 12*G13*G256 - 6*G15*G256 - 15*G220*G27 - 
      3*G224*G27 + 5*G242*G27 - 3*G246*G27 - 4*G13*G293 - 14*G15*G293 - 
      12*G15*G295 - 12*G15*G297 + 16*G15*G298 + 12*G13*G299 - 6*G15*G299 + 
      16*G13*G300 + 24*G15*G300 + 16*G15*G301 + 16*G15*G302 - 32*G15*G303 - 
      16*G13*G304 + 8*G15*G304 - 6*G13*G305 - 11*G15*G305 - 6*G15*G306 - 
      6*G15*G307 + 16*G15*G308 + 10*G13*G309 - 3*G15*G309 + 4*G13*G356 - 
      14*G15*G356 + 10*G12*G359 - 10*G13*G359 + 10*G24*G359 - 11*G27*G359 - 
      12*G15*G360 + 2*G12*G363 - 2*G13*G363 + 2*G24*G363 - 3*G27*G363 - 
      12*G15*G370 + 16*G15*G372 + 20*G13*G373 - 6*G15*G373 + 8*G13*G377 - 
      12*G15*G377 + 2*G12*G380 - 2*G13*G380 + 2*G24*G380 - 3*G27*G380 - 
      8*G15*G381 + 8*G15*G382 - 8*G27*G382 - 14*G12*G384 + 14*G13*G384 - 
      14*G24*G384 + 13*G27*G384 - 8*G15*G391 + 8*G13*G394 + 4*G15*G394 + 
      14*G13*G15*G42 + 8*G13*G429 - 12*G15*G429 - 8*G15*G431 - 8*G15*G433 + 
      8*G13*G435 + 4*G15*G435 + 20*G13*G441 + 10*G15*G441 + 4*G15*G442 + 
      4*G15*G443 - 16*G15*G444 + 4*G13*G445 + 2*G15*G445 - 14*G132*G45 + 
      10*G138*G45 + 11*G144*G45 + 24*G146*G45 - 24*G147*G45 + 15*G148*G45 - 
      14*G13*G27*G45 - 9*G42*G45 + 12*G13*G15*G46 + 4*G12*G13*G49 - 
      2*G132*G49 - 4*G134*G49 - 4*G136*G49 + 6*G138*G49 + 3*G144*G49 + 
      6*G145*G49 + 6*G146*G49 - 8*G147*G49 + 7*G148*G49 + 4*G13*G24*G49 - 
      6*G13*G27*G49 - G42*G49 - 2*G46*G49 + 13*G220*G5 + G224*G5 - 
      7*G242*G5 + G246*G5 + 9*G359*G5 + G363*G5 + G380*G5 - 8*G382*G5 - 
      15*G384*G5 + 10*G13*G45*G5 + 2*G13*G49*G5 + 12*G13*G15*G58 - 
      24*G45*G58 - 2*G49*G58 - 16*G13*G15*G60 + 24*G45*G60 + 8*G49*G60 + 
      6*G13*G15*G61 - 13*G45*G61 - 5*G49*G61 + 4*G13*G654 - 14*G15*G654 - 
      12*G15*G656 - 12*G15*G658 + 16*G15*G659 + 12*G13*G15*G66 - 14*G45*G66 - 
      2*G49*G66 + 20*G13*G660 - 6*G15*G660 + 8*G13*G661 - 12*G15*G661 - 
      8*G15*G663 - 8*G15*G665 + 8*G13*G667 + 4*G15*G667 + 8*G13*G668 - 
      12*G15*G668 - 8*G15*G669 - 8*G15*G670 + 8*G13*G672 + 4*G15*G672 + 
      20*G13*G678 + 10*G15*G678 + 4*G15*G679 + 4*G15*G680 - 16*G15*G681 + 
      4*G13*G682 + 2*G15*G682 + 4*G12*G13*G69 - 2*G132*G69 - 4*G134*G69 - 
      4*G136*G69 + 6*G138*G69 + 3*G144*G69 + 14*G145*G69 - 2*G146*G69 - 
      8*G147*G69 + 7*G148*G69 + 4*G13*G24*G69 - 6*G13*G27*G69 - G42*G69 - 
      10*G46*G69 + 2*G13*G5*G69 + 6*G58*G69 + 8*G60*G69 - 5*G61*G69 - 
      2*G66*G69 + 8*G13*G15*G70 - 4*G49*G70 - 4*G69*G70 + 10*G13*G708 + 
      13*G15*G708 + 10*G15*G709 - 8*G132*G71 - 8*G138*G71 - 4*G144*G71 + 
      12*G148*G71 - 8*G12*G15*G71 - 8*G15*G24*G71 + 4*G15*G27*G71 + 
      12*G42*G71 + 4*G45*G71 - 4*G49*G71 - 12*G15*G5*G71 - 4*G61*G71 - 
      8*G66*G71 - 4*G69*G71 + 10*G15*G710 - 16*G15*G711 - 6*G13*G712 + 
      5*G15*G712 + 12*G13*G713 + 10*G15*G713 + 4*G15*G714 + 4*G15*G715 - 
      16*G15*G716 - 4*G13*G717 + 2*G15*G717 + 12*G13*G718 + 10*G15*G718 + 
      4*G15*G719 + 4*G15*G720 - 16*G15*G721 - 4*G13*G722 + 2*G15*G722 - 
      16*G13*G723 - 24*G15*G723 - 16*G15*G724 - 16*G15*G725 + 32*G15*G726 + 
      16*G13*G727 - 8*G15*G727 + 2*G13*G728 + 9*G15*G728 + 2*G15*G729 - 
      12*G12*G13*G73 + 14*G132*G73 + 12*G134*G73 + 12*G136*G73 - 
      10*G138*G73 - 13*G144*G73 - 10*G145*G73 - 10*G146*G73 + 24*G147*G73 - 
      9*G148*G73 - 12*G13*G24*G73 + 10*G13*G27*G73 + 15*G42*G73 + 
      14*G46*G73 - 14*G13*G5*G73 + 14*G58*G73 - 24*G60*G73 + 11*G61*G73 + 
      14*G66*G73 + 12*G70*G73 + 12*G71*G73 + 2*G15*G730 - 16*G15*G731 - 
      14*G13*G732 + G15*G732 - 12*G13*G132*G8 + 4*G13*G138*G8 + 
      6*G13*G144*G8 + 16*G13*G146*G8 - 16*G13*G147*G8 + 14*G13*G148*G8 + 
      G217*G8 + 16*G232*G8 - 16*G234*G8 + 9*G235*G8 - 2*G239*G8 + 
      16*G253*G8 - 16*G255*G8 + 6*G256*G8 + 14*G293*G8 + 16*G297*G8 - 
      16*G298*G8 + 22*G299*G8 - 8*G300*G8 - 32*G302*G8 + 32*G303*G8 - 
      24*G304*G8 + 5*G305*G8 + 16*G307*G8 - 16*G308*G8 + 13*G309*G8 + 
      10*G356*G8 + 16*G370*G8 - 16*G372*G8 + 18*G373*G8 + 12*G377*G8 + 
      8*G382*G8 - 4*G394*G8 - 2*G13*G42*G8 + 12*G429*G8 - 4*G435*G8 + 
      2*G441*G8 - 16*G443*G8 + 16*G444*G8 - 6*G445*G8 - 16*G13*G58*G8 + 
      16*G13*G60*G8 - 10*G13*G61*G8 + 10*G654*G8 + 16*G658*G8 - 16*G659*G8 - 
      12*G13*G66*G8 + 18*G660*G8 + 12*G661*G8 - 4*G667*G8 + 12*G668*G8 - 
      4*G672*G8 + 2*G678*G8 - 16*G680*G8 + 16*G681*G8 - 6*G682*G8 - 
      3*G708*G8 - 12*G27*G71*G8 + 4*G5*G71*G8 - 16*G710*G8 + 16*G711*G8 - 
      11*G712*G8 + 6*G713*G8 - 16*G715*G8 + 16*G716*G8 - 2*G717*G8 - 
      10*G718*G8 - 16*G720*G8 + 16*G721*G8 - 18*G722*G8 + 8*G723*G8 + 
      32*G725*G8 - 32*G726*G8 + 24*G727*G8 - 7*G728*G8 - 16*G730*G8 + 
      16*G731*G8 - 15*G732*G8 + 8*G13*G15*G81 - 4*G49*G81 - 4*G69*G81 + 
      12*G73*G81 + 15*G829 + G831 - G833 - G834 + 2*G836 + 7*G839 - 
      4*G13*G15*G84 + 10*G45*G84 + 6*G49*G84 + 6*G69*G84 - 8*G71*G84 - 
      10*G73*G84 + 4*G13*G8*G84 - G841 - 14*G843 + 2*G851 - 14*G853 - 
      16*G854 + 16*G855 + 7*G856 - 9*G857 + 6*G865 + 11*G868 - G870 - 
      10*G872 + 4*G874 - 9*G877 - G879 - 12*G881 + 4*G890 - 12*G892 - 
      16*G893 + 16*G894 - 2*G895 - 18*G896 + 6*G945 - 10*G948 + 4*G949 - 
      12*G950 + 4*G951 - 12*G952 - 16*G953 + 16*G954 - 2*G955 - 18*G956 - 
      24*G957 + 8*G958 - 16*G959 + 16*G960 - 16*G961 + 16*G962 + 32*G963 - 
      32*G964 - 8*G965 + 24*G966 + 11*G967 - 5*G968 + 10*G969 - 6*G970 + 
      10*G971 - 6*G972 - 16*G973 + 16*G974 + 3*G975 - 13*G976 - 
      (4*G12*G13*Pi^2)/3 - G132*Pi^2 + (4*G134*Pi^2)/3 + (4*G136*Pi^2)/3 + 
      (13*G138*Pi^2)/3 + (17*G144*Pi^2)/6 + 2*G145*Pi^2 + (14*G146*Pi^2)/3 - 
      (16*G147*Pi^2)/3 + (13*G148*Pi^2)/6 + 3*G12*G15*Pi^2 - 3*G13*G15*Pi^2 - 
      (4*G13*G24*Pi^2)/3 + 3*G15*G24*Pi^2 - (7*G13*G27*Pi^2)/3 - 
      (17*G15*G27*Pi^2)/6 - (19*G42*Pi^2)/6 + (11*G45*Pi^2)/6 - 
      (2*G46*Pi^2)/3 + (3*G49*Pi^2)/2 + 3*G13*G5*Pi^2 + (19*G15*G5*Pi^2)/6 - 
      (10*G58*Pi^2)/3 + (16*G60*Pi^2)/3 - (5*G61*Pi^2)/2 - G66*Pi^2 - 
      (7*G69*Pi^2)/6 + (4*G70*Pi^2)/3 - (2*G71*Pi^2)/3 - (19*G73*Pi^2)/6 - 
      2*G12*G8*Pi^2 + G13*G8*Pi^2 - 2*G24*G8*Pi^2 - (5*G27*G8*Pi^2)/6 + 
      (7*G5*G8*Pi^2)/6 + (4*G81*Pi^2)/3 + (13*G84*Pi^2)/3 + (37*Pi^4)/120 - 
      4*G12*Zeta[3] + (40*G13*Zeta[3])/3 + (32*G15*Zeta[3])/3 - 
      4*G24*Zeta[3] + (16*G27*Zeta[3])/3 - (32*G5*Zeta[3])/3 + 
      (20*G8*Zeta[3])/3}, 0, 5, 1], J[16] -> SeriesData[\[CurlyEpsilon], 0, 
    {16, 16*G13 - 16*G15 - 32*G27 - 32*G5 + 16*G8, 
     16*G132 + 16*G138 + 40*G144 + 40*G148 + 16*G12*G15 - 16*G13*G15 + 
      8*G151 + 16*G15*G24 - 32*G13*G27 + 8*G15*G27 + 40*G42 + 8*G45 - 8*G49 - 
      32*G13*G5 + 8*G15*G5 + 40*G61 + 16*G66 - 8*G69 + 16*G71 - 8*G73 + 
      16*G13*G8 - 24*G27*G8 - 8*G29*G8 - 24*G5*G8 + 16*G84 - 6*Pi^2, 
     16*G13*G132 + 16*G13*G138 + 40*G13*G144 + 40*G13*G148 + 16*G12*G13*G15 - 
      8*G132*G15 - 16*G134*G15 - 16*G136*G15 - 8*G138*G15 - 4*G144*G15 - 
      8*G145*G15 - 8*G146*G15 - 4*G148*G15 + 8*G15*G151 - 44*G217 - 4*G220 - 
      12*G224 - 44*G235 - 8*G239 + 16*G13*G15*G24 - 4*G242 - 4*G246 - 
      8*G256 + 8*G13*G15*G27 - 8*G293 - 8*G299 - 44*G305 - 44*G309 - 8*G312 - 
      24*G356 - 12*G359 + 4*G363 - 24*G373 - 16*G377 + 12*G380 + 16*G382 - 
      4*G384 - 16*G394 + 40*G13*G42 - 4*G15*G42 - 16*G429 - 16*G435 - 
      24*G441 - 24*G445 + 16*G13*G45 - 20*G27*G45 - 12*G29*G45 - 8*G15*G46 + 
      8*G12*G49 - 8*G13*G49 + 8*G24*G49 + 4*G27*G49 - 8*G29*G49 + 
      8*G13*G15*G5 - 20*G45*G5 + 4*G49*G5 - 8*G15*G58 + 8*G45*G6 + 
      40*G13*G61 - 4*G15*G61 - 24*G654 + 16*G13*G66 - 8*G15*G66 - 24*G660 - 
      16*G661 - 16*G667 - 16*G668 - 16*G672 - 24*G678 - 24*G682 + 8*G12*G69 - 
      16*G13*G69 + 8*G24*G69 + 12*G27*G69 + 12*G5*G69 - 8*G6*G69 - 
      16*G15*G70 - 44*G708 - 16*G15*G71 - 32*G27*G71 - 32*G5*G71 - 44*G712 - 
      8*G713 - 8*G717 - 8*G718 - 8*G722 - 44*G728 + 8*G12*G73 - 8*G13*G73 + 
      8*G24*G73 + 4*G27*G73 + 4*G5*G73 - 44*G732 - 12*G737 + 8*G738 + 
      8*G132*G8 + 8*G138*G8 + 28*G144*G8 + 28*G148*G8 + 12*G151*G8 - 
      8*G152*G8 - 24*G13*G27*G8 + 28*G42*G8 - 24*G13*G5*G8 + 28*G61*G8 + 
      8*G63*G8 + 8*G66*G8 + 16*G71*G8 - 16*G15*G81 + 16*G13*G84 - 8*G15*G84 + 
      8*G8*G84 + (8*G12*Pi^2)/3 - (10*G13*Pi^2)/3 - 2*G15*Pi^2 + 
      (8*G24*Pi^2)/3 + 4*G27*Pi^2 + 4*G5*Pi^2 + (8*G6*Pi^2)/3 - 6*G8*Pi^2 + 
      (64*Zeta[3])/3, 28*G1023 - 22*G1026 + 2*G1028 + 28*G1030 + 8*G1031 + 
      18*G1034 + 6*G1036 + 8*G1038 + 8*G1047 + 8*G1049 + 28*G1052 + 
      28*G1053 + 24*G1057 + 14*G1060 + 6*G1062 + 24*G1064 + 16*G1065 - 
      2*G1068 + 16*G1069 - 2*G1070 + 16*G1072 + 16*G1081 + 16*G1083 + 
      24*G1086 + 24*G1087 + 24*G1138 + 24*G1141 + 16*G1142 + 16*G1143 + 
      16*G1144 + 16*G1145 + 24*G1148 + 24*G1149 + 28*G1160 + 28*G1161 + 
      8*G1162 + 8*G1163 + 8*G1164 + 8*G1165 + 28*G1168 + 28*G1169 + 
      28*G1466 + 28*G1469 + 8*G1470 + 8*G1473 + 8*G1474 + 8*G1475 + 
      28*G1478 + 28*G1479 + 24*G1480 + 24*G1481 + 16*G1482 + 16*G1483 + 
      16*G1484 + 16*G1485 + 24*G1488 + 24*G1489 + 24*G1490 + 24*G1491 + 
      16*G1492 + 16*G1493 + 16*G1494 + 16*G1495 + 24*G1498 + 24*G1499 - 
      8*G13*G132*G15 - 16*G13*G134*G15 - 16*G13*G136*G15 - 8*G13*G138*G15 - 
      4*G13*G144*G15 - 8*G13*G145*G15 - 8*G13*G146*G15 - 4*G13*G148*G15 + 
      28*G1510 + 28*G1511 + 8*G1512 + 8*G1513 + 8*G1514 + 8*G1515 + 
      28*G1518 + 28*G1519 + 46*G1570 + 46*G1571 + 4*G1572 + 4*G1573 + 
      4*G1574 + 4*G1575 + 46*G1578 + 46*G1579 + 12*G1580 + 12*G1581 + 
      8*G1582 + 8*G1583 + 8*G1584 + 8*G1585 + 12*G1588 + 12*G1589 + 
      12*G1590 + 12*G1591 + 8*G1592 + 8*G1593 + 8*G1594 + 8*G1595 + 
      12*G1598 + 12*G1599 + 46*G1610 + 46*G1611 + 4*G1612 + 4*G1613 + 
      4*G1614 + 4*G1615 + 46*G1618 + 46*G1619 + 14*G1624 - 12*G1625 - 
      8*G1626 + 8*G1627 - 44*G13*G217 + 2*G15*G217 + 16*G13*G220 + 
      4*G15*G221 + 4*G12*G224 - 4*G13*G224 + 4*G15*G232 - 44*G13*G235 + 
      2*G15*G235 - 8*G13*G239 + 4*G15*G239 + 4*G224*G24 + 4*G12*G242 - 
      12*G13*G242 + 4*G24*G242 + 8*G15*G243 + 4*G12*G246 - 4*G13*G246 + 
      4*G24*G246 + 8*G15*G253 - 8*G13*G256 + 4*G15*G256 - 18*G220*G27 + 
      2*G224*G27 + 10*G242*G27 + 2*G246*G27 - 14*G220*G29 - 12*G224*G29 - 
      4*G242*G29 - 8*G246*G29 - 8*G13*G293 + 4*G15*G293 + 8*G15*G295 + 
      8*G15*G297 - 8*G13*G299 + 4*G15*G299 - 44*G13*G305 + 2*G15*G305 + 
      4*G15*G306 + 4*G15*G307 - 44*G13*G309 + 2*G15*G309 - 8*G15*G312 - 
      24*G13*G356 + 4*G15*G356 + 4*G12*G359 - 16*G13*G359 + 4*G24*G359 + 
      14*G27*G359 + 8*G15*G360 + 4*G12*G363 - 4*G13*G363 + 4*G24*G363 + 
      2*G27*G363 + 8*G15*G370 - 24*G13*G373 + 4*G15*G373 - 16*G13*G377 + 
      8*G15*G377 + 4*G12*G380 + 4*G13*G380 + 4*G24*G380 - 6*G27*G380 + 
      16*G15*G381 - 16*G15*G382 - 32*G27*G382 + 4*G12*G384 - 4*G13*G384 + 
      4*G24*G384 + 2*G27*G384 + 16*G15*G391 - 16*G13*G394 + 8*G15*G394 - 
      4*G13*G15*G42 - 16*G13*G429 + 8*G15*G429 + 16*G15*G431 + 16*G15*G433 - 
      16*G13*G435 + 8*G15*G435 - 24*G13*G441 + 4*G15*G441 + 8*G15*G442 + 
      8*G15*G443 - 24*G13*G445 + 4*G15*G445 + 4*G132*G45 + 4*G138*G45 + 
      22*G144*G45 + 22*G148*G45 + 14*G151*G45 - 12*G152*G45 - 
      20*G13*G27*G45 + 22*G42*G45 - 8*G43*G45 - 8*G13*G15*G46 + 
      8*G12*G13*G49 - 4*G132*G49 - 8*G134*G49 - 8*G136*G49 - 4*G138*G49 - 
      2*G144*G49 - 4*G145*G49 - 4*G146*G49 - 2*G148*G49 + 12*G151*G49 - 
      8*G152*G49 + 8*G13*G24*G49 + 4*G13*G27*G49 - 2*G42*G49 - 4*G46*G49 - 
      18*G220*G5 + 2*G224*G5 + 10*G242*G5 + 2*G246*G5 + 14*G359*G5 + 
      2*G363*G5 - 6*G380*G5 - 32*G382*G5 + 2*G384*G5 - 20*G13*G45*G5 + 
      4*G13*G49*G5 - 8*G13*G15*G58 - 4*G49*G58 + 20*G220*G6 + 8*G224*G6 - 
      8*G242*G6 - 4*G359*G6 - 8*G363*G6 - 8*G380*G6 - 4*G13*G15*G61 + 
      22*G45*G61 - 2*G49*G61 + 12*G45*G63 + 8*G49*G63 - 24*G13*G654 + 
      4*G15*G654 + 8*G15*G656 + 8*G15*G658 - 8*G13*G15*G66 + 4*G45*G66 - 
      4*G49*G66 - 24*G13*G660 + 4*G15*G660 - 16*G13*G661 + 8*G15*G661 + 
      16*G15*G663 + 16*G15*G665 - 16*G13*G667 + 8*G15*G667 - 16*G13*G668 + 
      8*G15*G668 + 16*G15*G669 + 16*G15*G670 - 16*G13*G672 + 8*G15*G672 - 
      24*G13*G678 + 4*G15*G678 + 8*G15*G679 + 8*G15*G680 - 24*G13*G682 + 
      4*G15*G682 + 8*G12*G13*G69 - 4*G132*G69 - 8*G134*G69 - 8*G136*G69 - 
      4*G138*G69 - 10*G144*G69 - 4*G145*G69 - 4*G146*G69 - 10*G148*G69 + 
      4*G151*G69 + 8*G13*G24*G69 + 12*G13*G27*G69 - 10*G42*G69 + 8*G43*G69 - 
      4*G46*G69 + 12*G13*G5*G69 - 4*G58*G69 - 10*G61*G69 - 4*G66*G69 - 
      16*G13*G15*G70 - 8*G49*G70 - 8*G69*G70 - 44*G13*G708 + 2*G15*G708 + 
      4*G15*G709 + 16*G132*G71 + 16*G138*G71 + 40*G144*G71 + 40*G148*G71 + 
      16*G12*G15*G71 + 16*G15*G24*G71 + 8*G15*G27*G71 + 40*G42*G71 + 
      16*G45*G71 - 8*G49*G71 + 8*G15*G5*G71 + 40*G61*G71 + 16*G66*G71 - 
      16*G69*G71 + 4*G15*G710 - 44*G13*G712 + 2*G15*G712 - 8*G13*G713 + 
      4*G15*G713 + 8*G15*G714 + 8*G15*G715 - 8*G13*G717 + 4*G15*G717 - 
      8*G13*G718 + 4*G15*G718 + 8*G15*G719 + 8*G15*G720 - 8*G13*G722 + 
      4*G15*G722 - 44*G13*G728 + 2*G15*G728 + 4*G15*G729 + 8*G12*G13*G73 - 
      4*G132*G73 - 8*G134*G73 - 8*G136*G73 - 4*G138*G73 - 2*G144*G73 - 
      4*G145*G73 - 4*G146*G73 - 2*G148*G73 + 8*G151*G73 + 8*G13*G24*G73 + 
      4*G13*G27*G73 - 2*G42*G73 - 4*G46*G73 + 4*G13*G5*G73 - 4*G58*G73 - 
      2*G61*G73 - 4*G66*G73 - 8*G70*G73 - 8*G71*G73 + 4*G15*G730 - 
      44*G13*G732 + 2*G15*G732 - 12*G15*G737 + 8*G15*G738 + 8*G13*G132*G8 + 
      8*G13*G138*G8 + 28*G13*G144*G8 + 28*G13*G148*G8 - 30*G217*G8 - 
      30*G235*G8 - 8*G237*G8 - 4*G239*G8 - 4*G256*G8 - 4*G293*G8 - 
      4*G299*G8 - 30*G305*G8 - 30*G309*G8 - 12*G312*G8 + 8*G313*G8 - 
      12*G356*G8 - 12*G373*G8 - 8*G377*G8 + 16*G382*G8 - 8*G394*G8 + 
      28*G13*G42*G8 - 8*G429*G8 - 8*G435*G8 - 12*G441*G8 - 12*G445*G8 + 
      28*G13*G61*G8 - 12*G654*G8 + 8*G13*G66*G8 - 12*G660*G8 - 8*G661*G8 - 
      8*G667*G8 - 8*G668*G8 - 8*G672*G8 - 12*G678*G8 - 12*G682*G8 - 
      30*G708*G8 - 24*G27*G71*G8 - 24*G5*G71*G8 - 30*G712*G8 - 4*G713*G8 - 
      4*G717*G8 - 4*G718*G8 - 4*G722*G8 - 30*G728*G8 - 30*G732*G8 - 
      14*G737*G8 + 12*G738*G8 + 8*G739*G8 - 8*G740*G8 - 16*G13*G15*G81 - 
      8*G49*G81 - 8*G69*G81 - 8*G73*G81 + 46*G829 - 18*G831 - 22*G833 + 
      46*G834 + 4*G836 - 6*G839 - 8*G13*G15*G84 + 4*G45*G84 - 4*G49*G84 - 
      4*G69*G84 + 16*G71*G84 - 4*G73*G84 + 8*G13*G8*G84 - 10*G841 + 4*G843 + 
      4*G851 + 4*G853 + 46*G856 + 46*G857 + 8*G859 + 12*G865 - 10*G868 + 
      6*G870 + 12*G872 + 8*G874 + 14*G877 - 2*G879 + 8*G881 + 8*G890 + 
      8*G892 + 12*G895 + 12*G896 + 12*G945 + 12*G948 + 8*G949 + 8*G950 + 
      8*G951 + 8*G952 + 12*G955 + 12*G956 + 46*G967 + 46*G968 + 4*G969 + 
      4*G970 + 4*G971 + 4*G972 + 46*G975 + 46*G976 + 12*G979 - 8*G980 + 
      (8*G12*G13*Pi^2)/3 - (10*G132*Pi^2)/3 - (8*G134*Pi^2)/3 - 
      (8*G136*Pi^2)/3 - (10*G138*Pi^2)/3 - (13*G144*Pi^2)/3 - 
      (4*G145*Pi^2)/3 - (4*G146*Pi^2)/3 - (13*G148*Pi^2)/3 - 
      (2*G12*G15*Pi^2)/3 - (2*G13*G15*Pi^2)/3 - (G151*Pi^2)/3 - 
      (4*G152*Pi^2)/3 + (8*G13*G24*Pi^2)/3 - (2*G15*G24*Pi^2)/3 + 
      4*G13*G27*Pi^2 + G15*G27*Pi^2 + (4*G15*G29*Pi^2)/3 - (13*G42*Pi^2)/3 - 
      (8*G43*Pi^2)/3 - (17*G45*Pi^2)/3 - (4*G46*Pi^2)/3 - (7*G49*Pi^2)/3 + 
      4*G13*G5*Pi^2 + G15*G5*Pi^2 - (4*G58*Pi^2)/3 + (4*G15*G6*Pi^2)/3 - 
      (13*G61*Pi^2)/3 - (10*G66*Pi^2)/3 - (11*G69*Pi^2)/3 - (8*G70*Pi^2)/3 - 
      (10*G71*Pi^2)/3 + (G73*Pi^2)/3 + (4*G12*G8*Pi^2)/3 - 2*G13*G8*Pi^2 + 
      (4*G24*G8*Pi^2)/3 + (7*G27*G8*Pi^2)/3 + (G29*G8*Pi^2)/3 + 
      (7*G5*G8*Pi^2)/3 + 4*G6*G8*Pi^2 - (8*G81*Pi^2)/3 - (10*G84*Pi^2)/3 - 
      Pi^4/40 - 8*G12*Zeta[3] + (40*G13*Zeta[3])/3 + (8*G15*Zeta[3])/3 - 
      8*G24*Zeta[3] - (56*G27*Zeta[3])/3 - (56*G5*Zeta[3])/3 - 8*G6*Zeta[3] + 
      (64*G8*Zeta[3])/3}, 0, 5, 1], J[17] -> SeriesData[\[CurlyEpsilon], 0, 
    {8*G8, 8*G132 - 8*G133 - 8*G138 + 8*G149 + 8*G12*G15 - 8*G15*G24 + 
      4*G45 + 20*G49 - 8*G66 - 4*G69 + 8*G13*G8 + 16*G24*G8 - 8*G25*G8 - 
      4*G27*G8 - 8*G28*G8 - 4*G5*G8 + 8*G84 + 4*Pi^2, 
     8*G13*G132 - 8*G13*G138 + 8*G12*G13*G15 + 12*G132*G15 - 8*G133*G15 + 
      8*G134*G15 + 8*G136*G15 - 16*G137*G15 + 4*G138*G15 - 8*G145*G15 + 
      8*G146*G15 + 8*G149*G15 + 16*G167 + 16*G176 - 6*G220 + 14*G224 + 
      8*G239 - 8*G13*G15*G24 - 10*G242 + 18*G246 - 8*G256 - 8*G293 + 8*G294 + 
      8*G299 - 8*G310 + 16*G27*G32 + 16*G348 + 12*G356 - 6*G359 - 18*G363 - 
      4*G373 + 8*G377 + 2*G380 - 8*G394 + 8*G429 - 8*G430 - 8*G435 - 
      16*G436 + 16*G440 + 4*G441 - 12*G445 + 8*G446 + 4*G13*G45 + 
      24*G24*G45 - 12*G25*G45 - 6*G27*G45 - 12*G28*G45 - 8*G15*G46 - 
      4*G12*G49 + 20*G13*G49 + 4*G24*G49 - 8*G25*G49 - 18*G27*G49 - 
      8*G28*G49 + 16*G32*G5 - 6*G45*G5 - 18*G49*G5 - 8*G529 + 8*G534 + 
      8*G539 - 8*G544 + 8*G564 - 8*G569 - 8*G574 + 8*G579 + 8*G15*G58 - 
      8*G599 - 16*G32*G6 + 8*G45*G6 + 8*G604 + 8*G609 - 8*G614 + 8*G634 - 
      8*G639 - 8*G644 + 8*G649 - 12*G654 + 12*G655 - 8*G657 - 8*G13*G66 - 
      12*G15*G66 + 4*G660 - 8*G661 + 8*G667 - 8*G668 + 8*G672 + 16*G673 - 
      16*G677 - 4*G678 + 12*G682 - 12*G12*G69 - 4*G13*G69 - 4*G24*G69 + 
      2*G27*G69 + 2*G5*G69 - 8*G15*G70 + 8*G713 - 8*G717 - 8*G718 + 8*G722 + 
      12*G12*G73 - 12*G24*G73 - 12*G733 + 8*G734 - 4*G107*G8 + 4*G108*G8 - 
      4*G109*G8 + 4*G110*G8 + 4*G114*G8 - 4*G115*G8 + 4*G116*G8 - 4*G117*G8 - 
      4*G121*G8 + 4*G122*G8 - 4*G123*G8 + 4*G124*G8 + 4*G128*G8 - 4*G129*G8 + 
      4*G130*G8 - 4*G131*G8 - 12*G132*G8 + 4*G133*G8 - 8*G135*G8 - 
      16*G136*G8 + 16*G137*G8 - 20*G138*G8 + 2*G144*G8 - 16*G146*G8 + 
      2*G148*G8 + 12*G149*G8 - 8*G150*G8 + 16*G13*G24*G8 - 4*G13*G27*G8 + 
      2*G42*G8 - 4*G13*G5*G8 - 16*G58*G8 + 8*G59*G8 + 2*G61*G8 + 8*G62*G8 - 
      4*G66*G8 + 8*G71*G8 - 8*G15*G81 + 16*G8*G81 - 8*G8*G82 + 16*G15*G83 - 
      16*G8*G83 + 8*G13*G84 - 4*G15*G84 + 4*G8*G84 - 8*G8*G85 - 
      (4*G12*Pi^2)/3 + 4*G13*Pi^2 - 2*G15*Pi^2 + 4*G24*Pi^2 - 
      (8*G25*Pi^2)/3 - 2*G27*Pi^2 - 2*G5*Pi^2 - (4*G6*Pi^2)/3 + 
      (7*G8*Pi^2)/3 - 28*Zeta[3], 24*G1014 - 16*G1015 + 16*G1021 - 14*G1023 - 
      7*G1026 - 19*G1028 + 2*G1030 - 4*G1031 + 9*G1034 - 17*G1036 + 
      12*G1038 - 4*G1047 + 8*G1048 + 12*G1049 + 16*G1050 - 16*G1051 - 
      6*G1052 + 10*G1053 - 8*G1054 - 16*G1056 - 12*G1057 + 3*G1060 + 
      17*G1062 + 4*G1064 - 8*G1065 - G1068 + 8*G1072 - 8*G1081 - 8*G1082 + 
      8*G1083 + 16*G1084 - 16*G1085 - 4*G1086 + 12*G1087 + 8*G1088 - 
      12*G1138 + 12*G1139 - 8*G1140 + 4*G1141 - 8*G1142 + 8*G1143 - 8*G1144 + 
      8*G1145 + 16*G1146 - 16*G1147 - 4*G1148 + 12*G1149 + 24*G1150 - 
      8*G1151 + 16*G1152 - 16*G1153 + 16*G1154 - 16*G1155 - 32*G1156 + 
      32*G1157 + 8*G1158 - 24*G1159 - 10*G1160 + 6*G1161 - 12*G1162 + 
      4*G1163 - 12*G1164 + 4*G1165 + 16*G1166 - 16*G1167 - 2*G1168 + 
      14*G1169 - 12*G1170 + 8*G1171 + 8*G1273 - 8*G1274 - 8*G1275 + 8*G1276 + 
      16*G1280 - 16*G1281 - 16*G1282 + 16*G1283 + 8*G1287 - 8*G1288 - 
      8*G1289 + 8*G1290 + 8*G1291 + 24*G1292 + 8*G1293 - 4*G1294 + 4*G1295 + 
      4*G1296 - 4*G1297 - 8*G1298 - 24*G1299 - 8*G1300 - 4*G1301 + 4*G1302 + 
      4*G1303 - 4*G1304 - 8*G1305 - 24*G1306 - 8*G1307 - 4*G1308 + 4*G1309 + 
      4*G1310 - 4*G1311 + 8*G1312 + 24*G1313 + 8*G1314 - 4*G1315 + 4*G1316 + 
      4*G1317 - 4*G1318 - 8*G1322 + 8*G1323 + 8*G1324 - 8*G1325 - 16*G1329 + 
      16*G1330 + 16*G1331 - 16*G1332 - 8*G1336 + 8*G1337 + 8*G1338 - 
      8*G1339 - 8*G1340 - 24*G1341 - 8*G1342 + 4*G1343 - 4*G1344 - 4*G1345 + 
      4*G1346 + 8*G1347 + 24*G1348 + 8*G1349 + 4*G1350 - 4*G1351 - 4*G1352 + 
      4*G1353 + 8*G1354 + 24*G1355 + 8*G1356 + 4*G1357 - 4*G1358 - 4*G1359 + 
      4*G1360 - 8*G1361 - 24*G1362 - 8*G1363 + 4*G1364 - 4*G1365 - 4*G1366 + 
      4*G1367 + 8*G1371 - 8*G1372 - 8*G1373 + 8*G1374 + 16*G1378 - 16*G1379 - 
      16*G1380 + 16*G1381 + 8*G1385 - 8*G1386 - 8*G1387 + 8*G1388 + 8*G1389 + 
      24*G1390 + 8*G1391 - 4*G1392 + 4*G1393 + 4*G1394 - 4*G1395 - 8*G1396 - 
      24*G1397 - 8*G1398 - 4*G1399 + 4*G1400 + 4*G1401 - 4*G1402 - 8*G1403 - 
      24*G1404 - 8*G1405 - 4*G1406 + 4*G1407 + 4*G1408 - 4*G1409 + 8*G1410 + 
      24*G1411 + 8*G1412 - 4*G1413 + 4*G1414 + 4*G1415 - 4*G1416 - 8*G1420 + 
      8*G1421 + 8*G1422 - 8*G1423 - 16*G1427 + 16*G1428 + 16*G1429 - 
      16*G1430 - 8*G1434 + 8*G1435 + 8*G1436 - 8*G1437 - 8*G1438 - 24*G1439 - 
      8*G1440 + 4*G1441 - 4*G1442 - 4*G1443 + 4*G1444 + 8*G1445 + 24*G1446 + 
      8*G1447 + 4*G1448 - 4*G1449 - 4*G1450 + 4*G1451 + 8*G1452 + 24*G1453 + 
      8*G1454 + 4*G1455 - 4*G1456 - 4*G1457 + 4*G1458 - 8*G1459 - 24*G1460 - 
      8*G1461 + 4*G1462 - 4*G1463 - 4*G1464 + 4*G1465 + 14*G1466 - 14*G1467 + 
      12*G1468 - 2*G1469 + 4*G1470 + 8*G1471 - 8*G1472 - 12*G1473 + 4*G1474 - 
      12*G1475 - 16*G1476 + 16*G1477 + 6*G1478 - 10*G1479 + 12*G1480 - 
      4*G1481 + 8*G1482 - 8*G1483 + 8*G1484 - 8*G1485 - 16*G1486 + 16*G1487 + 
      4*G1488 - 12*G1489 + 12*G1490 - 4*G1491 + 8*G1492 - 8*G1493 + 8*G1494 - 
      8*G1495 - 16*G1496 + 16*G1497 + 4*G1498 - 12*G1499 + 12*G13*G132*G15 + 
      8*G13*G134*G15 + 8*G13*G136*G15 - 16*G13*G137*G15 + 4*G13*G138*G15 - 
      8*G13*G145*G15 + 8*G13*G146*G15 - 24*G1500 + 8*G1501 - 16*G1502 + 
      16*G1503 - 16*G1504 + 16*G1505 + 32*G1506 - 32*G1507 - 8*G1508 + 
      24*G1509 + 10*G1510 - 6*G1511 + 12*G1512 - 4*G1513 + 12*G1514 - 
      4*G1515 - 16*G1516 + 16*G1517 + 2*G1518 - 14*G1519 - 8*G1572 + 
      8*G1573 + 8*G1574 - 8*G1575 - 12*G1580 + 4*G1581 - 8*G1582 + 8*G1583 - 
      8*G1584 + 8*G1585 + 16*G1586 - 16*G1587 - 4*G1588 + 12*G1589 + 
      12*G1590 - 4*G1591 + 8*G1592 - 8*G1593 + 8*G1594 - 8*G1595 - 16*G1596 + 
      16*G1597 + 4*G1598 - 12*G1599 - 8*G1612 + 8*G1613 + 8*G1614 - 8*G1615 + 
      14*G1620 - 12*G1621 - 8*G1622 + 8*G1623 + 16*G13*G167 + 16*G13*G176 - 
      6*G13*G220 + 8*G15*G221 - 2*G12*G224 + 14*G13*G224 - 8*G15*G232 + 
      8*G13*G239 + 12*G15*G239 + 28*G220*G24 + 2*G224*G24 - 2*G12*G242 - 
      10*G13*G242 - 14*G24*G242 + 8*G15*G243 - 2*G12*G246 + 18*G13*G246 + 
      2*G24*G246 - 14*G220*G25 - 12*G224*G25 - 4*G242*G25 - 8*G246*G25 + 
      8*G15*G253 - 16*G15*G255 - 8*G13*G256 + 4*G15*G256 + 24*G165*G27 - 
      16*G176*G27 + 16*G208*G27 - 7*G220*G27 - 19*G224*G27 + 9*G242*G27 - 
      17*G246*G27 - 14*G220*G28 - 12*G224*G28 - 4*G242*G28 - 8*G246*G28 - 
      8*G13*G293 - 12*G15*G293 + 8*G15*G294 - 8*G15*G295 - 8*G15*G297 + 
      16*G15*G298 + 8*G13*G299 - 4*G15*G299 + 8*G15*G306 - 8*G15*G307 - 
      8*G15*G310 - 16*G144*G32 - 16*G148*G32 + 16*G13*G27*G32 + 16*G13*G348 - 
      16*G27*G348 + 12*G13*G356 + 14*G15*G356 - 22*G12*G359 - 6*G13*G359 - 
      2*G24*G359 + 3*G27*G359 + 12*G15*G360 - 2*G12*G363 - 18*G13*G363 + 
      2*G24*G363 + 17*G27*G363 + 12*G15*G370 - 16*G15*G372 - 4*G13*G373 + 
      6*G15*G373 + 8*G13*G377 + 12*G15*G377 + 6*G12*G380 + 2*G13*G380 + 
      10*G24*G380 - G27*G380 + 8*G15*G381 + 14*G12*G384 - 14*G24*G384 + 
      8*G15*G391 - 16*G15*G393 - 8*G13*G394 + 4*G15*G394 + 32*G163*G4 - 
      16*G165*G4 - 32*G355*G4 + 16*G359*G4 - 16*G32*G42 + 8*G13*G429 + 
      12*G15*G429 + 16*G32*G43 - 8*G15*G430 + 8*G15*G431 + 8*G15*G433 - 
      16*G15*G434 - 8*G13*G435 + 4*G15*G435 - 16*G13*G436 - 24*G15*G436 - 
      16*G15*G437 - 16*G15*G438 + 32*G15*G439 + 16*G13*G440 - 8*G15*G440 + 
      4*G13*G441 + 10*G15*G441 + 4*G15*G442 + 4*G15*G443 - 16*G15*G444 - 
      12*G13*G445 + 2*G15*G445 + 8*G15*G446 - 6*G107*G45 + 6*G108*G45 - 
      6*G109*G45 + 6*G110*G45 + 6*G114*G45 - 6*G115*G45 + 6*G116*G45 - 
      6*G117*G45 - 6*G121*G45 + 6*G122*G45 - 6*G123*G45 + 6*G124*G45 + 
      6*G128*G45 - 6*G129*G45 + 6*G130*G45 - 6*G131*G45 - 22*G132*G45 + 
      10*G133*G45 - 12*G135*G45 - 24*G136*G45 + 24*G137*G45 - 26*G138*G45 + 
      3*G144*G45 - 24*G146*G45 + 3*G148*G45 + 14*G149*G45 - 12*G150*G45 + 
      24*G13*G24*G45 - 6*G13*G27*G45 + 3*G42*G45 - 8*G43*G45 - 
      8*G13*G15*G46 - 16*G32*G47 + 8*G45*G47 - 4*G107*G49 + 4*G108*G49 - 
      4*G109*G49 + 4*G110*G49 + 4*G114*G49 - 4*G115*G49 + 4*G116*G49 - 
      4*G117*G49 - 4*G121*G49 + 4*G122*G49 - 4*G123*G49 + 4*G124*G49 + 
      4*G128*G49 - 4*G129*G49 - 4*G12*G13*G49 + 4*G130*G49 - 4*G131*G49 - 
      2*G132*G49 + 4*G133*G49 - 4*G134*G49 - 8*G135*G49 - 4*G136*G49 + 
      8*G137*G49 - 6*G138*G49 + 17*G144*G49 + 2*G145*G49 - 6*G146*G49 + 
      17*G148*G49 + 12*G149*G49 - 8*G150*G49 + 4*G13*G24*G49 - 
      18*G13*G27*G49 + 17*G42*G49 + 2*G46*G49 + 24*G165*G5 - 16*G176*G5 + 
      16*G208*G5 - 7*G220*G5 - 19*G224*G5 + 9*G242*G5 - 17*G246*G5 + 
      16*G13*G32*G5 - 16*G348*G5 + 3*G359*G5 + 17*G363*G5 - G380*G5 - 
      6*G13*G45*G5 - 18*G13*G49*G5 - 8*G13*G529 - 8*G15*G529 + 8*G13*G534 + 
      8*G15*G534 + 8*G13*G539 + 8*G15*G539 - 8*G13*G544 - 8*G15*G544 + 
      8*G13*G564 + 8*G15*G564 - 8*G13*G569 - 8*G15*G569 - 8*G13*G574 - 
      8*G15*G574 + 8*G13*G579 + 8*G15*G579 + 8*G13*G15*G58 - 24*G45*G58 - 
      6*G49*G58 + 12*G45*G59 + 8*G49*G59 - 8*G13*G599 - 8*G15*G599 - 
      16*G163*G6 - 16*G165*G6 - 16*G167*G6 - 16*G208*G6 + 20*G220*G6 + 
      8*G224*G6 + 16*G355*G6 - 8*G359*G6 + 8*G13*G604 + 8*G15*G604 + 
      8*G13*G609 + 8*G15*G609 - 16*G32*G61 + 3*G45*G61 + 17*G49*G61 - 
      8*G13*G614 - 8*G15*G614 + 12*G45*G62 + 8*G49*G62 + 8*G13*G634 + 
      8*G15*G634 - 8*G13*G639 - 8*G15*G639 - 8*G13*G644 - 8*G15*G644 + 
      8*G13*G649 + 8*G15*G649 - 12*G13*G654 - 14*G15*G654 + 12*G15*G655 - 
      12*G15*G656 - 8*G15*G657 - 12*G15*G658 + 16*G15*G659 - 12*G13*G15*G66 - 
      2*G45*G66 + 2*G49*G66 + 4*G13*G660 - 6*G15*G660 - 8*G13*G661 - 
      12*G15*G661 - 8*G15*G663 - 8*G15*G665 + 16*G15*G666 + 8*G13*G667 - 
      4*G15*G667 - 8*G13*G668 - 12*G15*G668 - 8*G15*G669 - 16*G32*G67 + 
      8*G45*G67 - 8*G15*G670 + 16*G15*G671 + 8*G13*G672 - 4*G15*G672 + 
      16*G13*G673 + 24*G15*G673 + 16*G15*G674 + 16*G15*G675 - 32*G15*G676 - 
      16*G13*G677 + 8*G15*G677 - 4*G13*G678 - 10*G15*G678 - 4*G15*G679 - 
      4*G15*G680 + 16*G15*G681 + 12*G13*G682 - 2*G15*G682 - 12*G12*G13*G69 + 
      6*G132*G69 - 4*G133*G69 - 12*G134*G69 + 4*G136*G69 + 8*G137*G69 + 
      2*G138*G69 - G144*G69 + 10*G145*G69 + 2*G146*G69 - G148*G69 + 
      4*G149*G69 - 4*G13*G24*G69 + 2*G13*G27*G69 - G42*G69 + 10*G46*G69 + 
      2*G13*G5*G69 + 2*G58*G69 - G61*G69 + 10*G66*G69 - 8*G13*G15*G70 + 
      4*G49*G70 + 12*G69*G70 + 8*G15*G709 + 8*G132*G71 - 8*G138*G71 + 
      8*G12*G15*G71 - 8*G15*G24*G71 + 4*G45*G71 + 20*G49*G71 - 8*G66*G71 - 
      4*G69*G71 - 8*G15*G710 + 8*G13*G713 + 12*G15*G713 + 8*G15*G714 + 
      8*G15*G715 - 16*G15*G716 - 8*G13*G717 + 4*G15*G717 - 8*G13*G718 - 
      12*G15*G718 - 8*G15*G719 - 8*G15*G720 + 16*G15*G721 + 8*G13*G722 - 
      4*G15*G722 + 8*G15*G729 + 12*G12*G13*G73 + 14*G132*G73 - 8*G133*G73 + 
      12*G134*G73 + 12*G136*G73 - 24*G137*G73 + 10*G138*G73 - 12*G145*G73 + 
      12*G146*G73 + 8*G149*G73 - 12*G13*G24*G73 - 12*G46*G73 + 12*G58*G73 - 
      14*G66*G73 - 12*G70*G73 - 8*G15*G730 - 12*G15*G733 + 8*G15*G734 + 
      24*G757 + 24*G760 + 16*G762 + 24*G770 - 16*G771 - 4*G107*G13*G8 + 
      4*G108*G13*G8 - 4*G109*G13*G8 + 4*G110*G13*G8 + 4*G114*G13*G8 - 
      4*G115*G13*G8 + 4*G116*G13*G8 - 4*G117*G13*G8 - 4*G121*G13*G8 + 
      4*G122*G13*G8 - 4*G123*G13*G8 + 4*G124*G13*G8 + 4*G128*G13*G8 - 
      4*G129*G13*G8 + 4*G13*G130*G8 - 4*G13*G131*G8 - 12*G13*G132*G8 - 
      16*G13*G136*G8 + 16*G13*G137*G8 - 20*G13*G138*G8 + 2*G13*G144*G8 - 
      16*G13*G146*G8 + 2*G13*G148*G8 - G217*G8 + 16*G232*G8 - 8*G233*G8 - 
      G235*G8 - 8*G236*G8 + 2*G239*G8 - 16*G253*G8 + 8*G254*G8 + 16*G255*G8 - 
      6*G256*G8 + 8*G257*G8 + 8*G274*G8 - 8*G275*G8 + 8*G276*G8 - 8*G277*G8 - 
      8*G279*G8 + 8*G280*G8 - 8*G281*G8 + 8*G282*G8 + 8*G284*G8 - 8*G285*G8 + 
      8*G286*G8 - 8*G287*G8 - 8*G289*G8 + 8*G290*G8 - 8*G291*G8 + 8*G292*G8 + 
      10*G293*G8 - 4*G294*G8 + 8*G296*G8 + 16*G297*G8 - 16*G298*G8 + 
      18*G299*G8 - G305*G8 + 16*G307*G8 - G309*G8 - 12*G310*G8 + 8*G311*G8 + 
      6*G356*G8 - 16*G370*G8 + 8*G371*G8 + 16*G372*G8 - 2*G373*G8 + 
      8*G374*G8 + 4*G377*G8 + 8*G382*G8 - 16*G391*G8 - 8*G392*G8 + 
      16*G393*G8 - 4*G394*G8 - 8*G395*G8 + 2*G13*G42*G8 - 12*G429*G8 + 
      4*G430*G8 - 8*G432*G8 - 16*G433*G8 + 16*G434*G8 - 20*G435*G8 + 
      8*G436*G8 + 32*G438*G8 - 32*G439*G8 + 24*G440*G8 + 2*G441*G8 - 
      16*G443*G8 + 16*G444*G8 - 6*G445*G8 + 12*G446*G8 - 8*G447*G8 + 
      4*G515*G8 - 4*G516*G8 + 4*G517*G8 - 4*G518*G8 + 8*G520*G8 - 8*G521*G8 + 
      8*G522*G8 - 8*G523*G8 + 4*G525*G8 - 4*G526*G8 + 4*G527*G8 - 4*G528*G8 + 
      4*G529*G8 - 2*G530*G8 + 2*G531*G8 - 2*G532*G8 + 2*G533*G8 - 4*G534*G8 - 
      2*G535*G8 + 2*G536*G8 - 2*G537*G8 + 2*G538*G8 + 12*G539*G8 - 
      2*G540*G8 + 2*G541*G8 - 2*G542*G8 + 2*G543*G8 - 12*G544*G8 - 
      2*G545*G8 + 2*G546*G8 - 2*G547*G8 + 2*G548*G8 - 4*G550*G8 + 4*G551*G8 - 
      4*G552*G8 + 4*G553*G8 - 8*G555*G8 + 8*G556*G8 - 8*G557*G8 + 8*G558*G8 - 
      4*G560*G8 + 4*G561*G8 - 4*G562*G8 + 4*G563*G8 - 4*G564*G8 + 2*G565*G8 - 
      2*G566*G8 + 2*G567*G8 - 2*G568*G8 + 4*G569*G8 + 2*G570*G8 - 2*G571*G8 + 
      2*G572*G8 - 2*G573*G8 - 12*G574*G8 + 2*G575*G8 - 2*G576*G8 + 
      2*G577*G8 - 2*G578*G8 + 12*G579*G8 - 16*G13*G58*G8 + 2*G580*G8 - 
      2*G581*G8 + 2*G582*G8 - 2*G583*G8 + 4*G585*G8 - 4*G586*G8 + 4*G587*G8 - 
      4*G588*G8 + 8*G590*G8 - 8*G591*G8 + 8*G592*G8 - 8*G593*G8 + 4*G595*G8 - 
      4*G596*G8 + 4*G597*G8 - 4*G598*G8 + 4*G599*G8 - 2*G600*G8 + 2*G601*G8 - 
      2*G602*G8 + 2*G603*G8 - 4*G604*G8 - 2*G605*G8 + 2*G606*G8 - 2*G607*G8 + 
      2*G608*G8 + 12*G609*G8 + 2*G13*G61*G8 - 2*G610*G8 + 2*G611*G8 - 
      2*G612*G8 + 2*G613*G8 - 12*G614*G8 - 2*G615*G8 + 2*G616*G8 - 
      2*G617*G8 + 2*G618*G8 - 4*G620*G8 + 4*G621*G8 - 4*G622*G8 + 4*G623*G8 - 
      8*G625*G8 + 8*G626*G8 - 8*G627*G8 + 8*G628*G8 - 4*G630*G8 + 4*G631*G8 - 
      4*G632*G8 + 4*G633*G8 - 4*G634*G8 + 2*G635*G8 - 2*G636*G8 + 2*G637*G8 - 
      2*G638*G8 + 4*G639*G8 + 2*G640*G8 - 2*G641*G8 + 2*G642*G8 - 2*G643*G8 - 
      12*G644*G8 + 2*G645*G8 - 2*G646*G8 + 2*G647*G8 - 2*G648*G8 + 
      12*G649*G8 + 2*G650*G8 - 2*G651*G8 + 2*G652*G8 - 2*G653*G8 + 
      10*G654*G8 - 2*G655*G8 + 4*G657*G8 + 16*G658*G8 - 16*G659*G8 - 
      4*G13*G66*G8 + 18*G660*G8 - 4*G661*G8 + 8*G662*G8 - 8*G664*G8 + 
      16*G665*G8 - 16*G666*G8 + 4*G667*G8 + 12*G668*G8 + 16*G670*G8 - 
      16*G671*G8 + 20*G672*G8 - 8*G673*G8 - 32*G675*G8 + 32*G676*G8 - 
      24*G677*G8 + 14*G678*G8 + 16*G680*G8 - 16*G681*G8 + 22*G682*G8 - 
      G708*G8 + 16*G24*G71*G8 - 4*G27*G71*G8 - 4*G5*G71*G8 + 16*G710*G8 - 
      G712*G8 + 2*G713*G8 - 16*G715*G8 + 16*G716*G8 - 6*G717*G8 + 
      10*G718*G8 + 16*G720*G8 - 16*G721*G8 + 18*G722*G8 - G728*G8 + 
      16*G730*G8 - G732*G8 - 14*G733*G8 + 12*G734*G8 + 8*G735*G8 - 
      8*G736*G8 - 8*G13*G15*G81 + 24*G45*G81 + 4*G49*G81 - 4*G69*G81 - 
      12*G73*G81 + 16*G13*G8*G81 + 16*G814 + 16*G817 - 12*G45*G82 - 
      8*G49*G82 + 16*G13*G15*G83 - 24*G45*G83 - 8*G49*G83 - 8*G69*G83 + 
      24*G73*G83 - 16*G13*G8*G83 - 19*G831 + 3*G833 - 8*G836 - 13*G839 - 
      4*G13*G15*G84 + 2*G45*G84 + 6*G49*G84 + 14*G69*G84 + 8*G71*G84 - 
      10*G73*G84 + 4*G13*G8*G84 + 11*G841 + 8*G843 - 12*G45*G85 - 8*G49*G85 + 
      8*G851 - 8*G852 - 8*G853 + 8*G858 + 16*G862 - 12*G865 - 25*G868 - 
      17*G870 + 4*G872 - 8*G874 + 11*G877 + 17*G879 + 8*G881 - 8*G890 + 
      8*G891 + 8*G892 + 16*G893 - 16*G894 - 4*G895 + 12*G896 - 8*G897 + 
      16*G920 - 16*G921 - 16*G922 + 16*G923 - 16*G927 + 16*G928 + 16*G929 - 
      16*G930 + 16*G934 - 16*G935 - 16*G936 + 16*G937 - 16*G941 + 16*G942 + 
      16*G943 - 16*G944 + 12*G945 - 12*G946 + 8*G947 - 4*G948 + 8*G949 - 
      8*G950 + 8*G951 - 8*G952 - 16*G953 + 16*G954 + 4*G955 - 12*G956 - 
      8*G969 + 8*G970 + 8*G971 - 8*G972 + 12*G977 - 8*G978 - 
      (4*G107*Pi^2)/3 + (4*G108*Pi^2)/3 + (4*G114*Pi^2)/3 - (4*G115*Pi^2)/3 - 
      (4*G121*Pi^2)/3 + (4*G122*Pi^2)/3 + (4*G128*Pi^2)/3 - (4*G129*Pi^2)/3 - 
      (4*G12*G13*Pi^2)/3 - (13*G132*Pi^2)/3 + 3*G133*Pi^2 - (4*G134*Pi^2)/3 - 
      (4*G135*Pi^2)/3 - 4*G136*Pi^2 + (16*G137*Pi^2)/3 - (11*G138*Pi^2)/3 + 
      (5*G144*Pi^2)/3 + (4*G145*Pi^2)/3 - 4*G146*Pi^2 + (5*G148*Pi^2)/3 - 
      (G149*Pi^2)/3 - (13*G12*G15*Pi^2)/3 - 2*G13*G15*Pi^2 - 
      (4*G150*Pi^2)/3 + 4*G13*G24*Pi^2 + (5*G15*G24*Pi^2)/3 - 
      (4*G15*G25*Pi^2)/3 - 2*G13*G27*Pi^2 + (5*G15*G27*Pi^2)/3 + 
      (4*G15*G28*Pi^2)/3 + (8*G27*G3*Pi^2)/3 + (8*G34*Pi^2)/3 + 
      (8*G15*G4*Pi^2)/3 - (8*G3*G4*Pi^2)/3 + (5*G42*Pi^2)/3 + 
      (4*G43*Pi^2)/3 + (11*G45*Pi^2)/6 + (4*G46*Pi^2)/3 - (4*G47*Pi^2)/3 - 
      (11*G49*Pi^2)/2 - 2*G13*G5*Pi^2 + (5*G15*G5*Pi^2)/3 + 
      (8*G3*G5*Pi^2)/3 - 4*G58*Pi^2 + (8*G59*Pi^2)/3 - (4*G15*G6*Pi^2)/3 - 
      (4*G3*G6*Pi^2)/3 + (5*G61*Pi^2)/3 + (8*G65*Pi^2)/3 + (5*G66*Pi^2)/3 - 
      (4*G67*Pi^2)/3 - (G69*Pi^2)/2 + (4*G70*Pi^2)/3 + 4*G71*Pi^2 + 
      (5*G73*Pi^2)/3 - (2*G12*G8*Pi^2)/3 + (7*G13*G8*Pi^2)/3 + 
      (4*G24*G8*Pi^2)/3 - G25*G8*Pi^2 - (G27*G8*Pi^2)/2 + (G28*G8*Pi^2)/3 - 
      (G5*G8*Pi^2)/2 - (4*G6*G8*Pi^2)/3 + 4*G81*Pi^2 - (8*G82*Pi^2)/3 - 
      (16*G83*Pi^2)/3 + G84*Pi^2 + (2*Pi^4)/45 + 4*G12*Zeta[3] - 
      28*G13*Zeta[3] + 14*G15*Zeta[3] - 12*G24*Zeta[3] + 8*G25*Zeta[3] + 
      14*G27*Zeta[3] + 56*G4*Zeta[3] + 14*G5*Zeta[3] - 16*G6*Zeta[3] - 
      (64*G8*Zeta[3])/3}, 1, 5, 1], J[18] -> SeriesData[\[CurlyEpsilon], 0, 
    {-16, -16*G13 + 8*G15 + 24*G27 + 24*G5 - 16*G8, 
     -28*G144 - 28*G148 + 8*G13*G15 - 8*G151 + 24*G13*G27 - 4*G15*G27 - 
      28*G42 - 8*G45 + 24*G13*G5 - 4*G15*G5 - 28*G61 + 8*G69 - 16*G71 + 
      4*G73 - 16*G13*G8 + 16*G27*G8 + 8*G29*G8 + 16*G5*G8 + 2*Pi^2, 
     -28*G13*G144 - 28*G13*G148 + 2*G144*G15 - 4*G145*G15 - 4*G146*G15 + 
      2*G148*G15 - 8*G15*G151 + 30*G217 + 4*G220 + 4*G224 + 30*G235 - 
      4*G239 + 4*G242 - 4*G256 - 4*G13*G15*G27 - 4*G293 - 4*G299 + 30*G305 + 
      30*G309 + 8*G312 + 8*G359 - 4*G363 - 16*G380 - 16*G382 + 2*G384 - 
      28*G13*G42 + 2*G15*G42 - 8*G448 - 8*G13*G45 + 12*G27*G45 + 12*G29*G45 - 
      4*G15*G46 + 8*G29*G49 - 4*G13*G15*G5 + 12*G45*G5 - 4*G15*G58 - 
      8*G45*G6 - 28*G13*G61 + 2*G15*G61 + 8*G13*G69 - 12*G27*G69 - 
      12*G5*G69 + 8*G6*G69 + 30*G708 + 8*G15*G71 + 24*G27*G71 + 24*G5*G71 + 
      30*G712 - 4*G713 - 4*G717 - 4*G718 - 4*G722 + 30*G728 + 4*G13*G73 - 
      2*G27*G73 - 2*G5*G73 + 30*G732 + 12*G737 - 8*G738 - 16*G144*G8 - 
      16*G148*G8 - 12*G151*G8 + 8*G152*G8 + 16*G13*G27*G8 - 16*G42*G8 + 
      16*G13*G5*G8 - 16*G61*G8 - 8*G63*G8 - 16*G71*G8 + 8*G8*G86 + 
      2*G13*Pi^2 + 3*G15*Pi^2 - (G27*Pi^2)/3 - (G5*Pi^2)/3 - (8*G6*Pi^2)/3 + 
      2*G8*Pi^2 - (4*Zeta[3])/3, 8*G1026 - 8*G1028 - 20*G1034 - 6*G1036 + 
      8*G1055 - 26*G1060 + 26*G1068 - 16*G1069 + G1070 - 8*G1089 + 12*G1172 - 
      8*G1173 + 2*G13*G144*G15 - 4*G13*G145*G15 - 4*G13*G146*G15 + 
      2*G13*G148*G15 - 31*G1570 - 31*G1571 + 6*G1572 + 6*G1573 + 6*G1574 + 
      6*G1575 - 31*G1578 - 31*G1579 + 6*G1580 + 6*G1581 + 4*G1582 + 4*G1583 + 
      4*G1584 + 4*G1585 + 6*G1588 + 6*G1589 + 6*G1590 + 6*G1591 + 4*G1592 + 
      4*G1593 + 4*G1594 + 4*G1595 + 6*G1598 + 6*G1599 - 31*G1610 - 31*G1611 + 
      6*G1612 + 6*G1613 + 6*G1614 + 6*G1615 - 31*G1618 - 31*G1619 - 
      14*G1624 + 12*G1625 + 8*G1626 - 8*G1627 + 30*G13*G217 - G15*G217 + 
      4*G13*G220 + 6*G15*G221 + 4*G13*G224 + 6*G15*G232 + 30*G13*G235 - 
      G15*G235 - 4*G13*G239 + 2*G15*G239 + 4*G13*G242 + 4*G15*G243 + 
      4*G15*G253 - 4*G13*G256 + 2*G15*G256 + 10*G220*G27 + 2*G224*G27 - 
      10*G242*G27 + 14*G220*G29 + 12*G224*G29 + 4*G242*G29 + 8*G246*G29 - 
      4*G13*G293 + 2*G15*G293 + 4*G15*G295 + 4*G15*G297 - 4*G13*G299 + 
      2*G15*G299 + 30*G13*G305 - G15*G305 + 6*G15*G306 + 6*G15*G307 + 
      30*G13*G309 - G15*G309 + 8*G15*G312 + 8*G13*G359 - 16*G27*G359 - 
      4*G13*G363 - 2*G27*G363 - 16*G13*G380 + 16*G27*G380 + 8*G15*G382 + 
      24*G27*G382 + 2*G13*G384 - G27*G384 + 2*G13*G15*G42 - 8*G15*G448 - 
      10*G144*G45 - 10*G148*G45 - 14*G151*G45 + 12*G152*G45 + 
      12*G13*G27*G45 - 10*G42*G45 + 8*G43*G45 - 4*G13*G15*G46 - 8*G45*G47 - 
      12*G151*G49 + 8*G152*G49 + 10*G220*G5 + 2*G224*G5 - 10*G242*G5 - 
      16*G359*G5 - 2*G363*G5 + 16*G380*G5 + 24*G382*G5 - G384*G5 + 
      12*G13*G45*G5 - 4*G13*G15*G58 - 20*G220*G6 - 8*G224*G6 + 8*G242*G6 + 
      12*G359*G6 + 8*G363*G6 + 2*G13*G15*G61 - 10*G45*G61 - 12*G45*G63 - 
      8*G49*G63 - 8*G45*G67 + 10*G144*G69 + 10*G148*G69 - 4*G151*G69 - 
      12*G13*G27*G69 + 10*G42*G69 - 8*G43*G69 + 8*G47*G69 - 12*G13*G5*G69 + 
      10*G61*G69 + 8*G67*G69 + 30*G13*G708 - G15*G708 + 6*G15*G709 - 
      28*G144*G71 - 28*G148*G71 - 4*G15*G27*G71 - 28*G42*G71 - 8*G45*G71 - 
      4*G15*G5*G71 - 28*G61*G71 + 8*G69*G71 + 6*G15*G710 + 30*G13*G712 - 
      G15*G712 - 4*G13*G713 + 2*G15*G713 + 4*G15*G714 + 4*G15*G715 - 
      4*G13*G717 + 2*G15*G717 - 4*G13*G718 + 2*G15*G718 + 4*G15*G719 + 
      4*G15*G720 - 4*G13*G722 + 2*G15*G722 + 30*G13*G728 - G15*G728 + 
      6*G15*G729 + G144*G73 - 2*G145*G73 - 2*G146*G73 + G148*G73 - 
      8*G151*G73 - 2*G13*G27*G73 + G42*G73 - 2*G46*G73 - 2*G13*G5*G73 - 
      2*G58*G73 + G61*G73 + 4*G71*G73 + 6*G15*G730 + 30*G13*G732 - G15*G732 + 
      12*G15*G737 - 8*G15*G738 - 16*G13*G144*G8 - 16*G13*G148*G8 + 
      16*G217*G8 + 16*G235*G8 + 8*G237*G8 - 8*G258*G8 + 16*G305*G8 + 
      16*G309*G8 + 12*G312*G8 - 8*G313*G8 - 8*G375*G8 - 16*G382*G8 + 
      8*G396*G8 - 16*G13*G42*G8 - 12*G448*G8 + 8*G449*G8 - 16*G13*G61*G8 + 
      16*G708*G8 + 16*G27*G71*G8 + 16*G5*G71*G8 + 16*G712*G8 + 16*G728*G8 + 
      16*G732*G8 + 14*G737*G8 - 12*G738*G8 - 8*G739*G8 + 8*G740*G8 - 
      31*G829 + 18*G831 + 14*G833 - 31*G834 + 6*G836 + 6*G839 + 6*G841 + 
      6*G843 + 6*G851 + 6*G853 - 31*G856 - 31*G857 - 8*G859 + 12*G45*G86 + 
      8*G49*G86 + 6*G865 + 6*G868 - 6*G870 + 6*G872 + 4*G874 - 18*G877 + 
      4*G881 + 4*G890 + 4*G892 + 6*G895 + 6*G896 + 8*G898 + 6*G945 + 6*G948 + 
      4*G949 + 4*G950 + 4*G951 + 4*G952 + 6*G955 + 6*G956 - 31*G967 - 
      31*G968 + 6*G969 + 6*G970 + 6*G971 + 6*G972 - 31*G975 - 31*G976 - 
      12*G979 + 8*G980 + (5*G144*Pi^2)/6 - (2*G145*Pi^2)/3 - 
      (2*G146*Pi^2)/3 + (5*G148*Pi^2)/6 + 3*G13*G15*Pi^2 + (G151*Pi^2)/3 + 
      (4*G152*Pi^2)/3 - (G13*G27*Pi^2)/3 - (17*G15*G27*Pi^2)/6 - 
      (4*G15*G29*Pi^2)/3 + (5*G42*Pi^2)/6 + (8*G43*Pi^2)/3 + (5*G45*Pi^2)/3 - 
      (2*G46*Pi^2)/3 - (8*G47*Pi^2)/3 + 2*G49*Pi^2 - (G13*G5*Pi^2)/3 - 
      (17*G15*G5*Pi^2)/6 - (2*G58*Pi^2)/3 + (5*G61*Pi^2)/6 - (8*G67*Pi^2)/3 + 
      (5*G69*Pi^2)/3 + 2*G71*Pi^2 - (19*G73*Pi^2)/6 + 2*G13*G8*Pi^2 - 
      (G29*G8*Pi^2)/3 - (8*G6*G8*Pi^2)/3 - (31*Pi^4)/360 - 
      (4*G13*Zeta[3])/3 - (70*G15*Zeta[3])/3 - 10*G27*Zeta[3] - 
      10*G5*Zeta[3] + 16*G6*Zeta[3] - (4*G8*Zeta[3])/3}, 0, 5, 1], 
  J[19] -> SeriesData[\[CurlyEpsilon], 0, 
    {-8*G6, 8*G14*G2 + 8*G16*G2 - 8*G31 - 8*G41 + 28*G43 - 8*G47 - 8*G15*G6 + 
      8*G17*G6 - 8*G19*G6 - 8*G67 + 8*G68 - 8*G6*G7 + 8*G76 + 8*G87 + 8*G91 - 
      8*G92, -8*G154 - 8*G162 + 20*G164 - 8*G166 + 8*G100*G2 + 8*G101*G2 + 
      8*G14*G15*G2 + 8*G15*G16*G2 - 8*G206 + 4*G207 - 8*G209 + 20*G216 - 
      46*G218 + 28*G222 - 8*G238 + 16*G240 + 8*G241 - 8*G244 + 8*G248 + 
      8*G259 + 8*G262 - 8*G263 + 12*G14*G30 + 12*G16*G30 - 12*G14*G31 - 
      8*G15*G31 + 4*G16*G31 - 8*G19*G31 + 8*G14*G33 + 8*G16*G33 + 28*G357 + 
      12*G358 - 8*G361 + 12*G365 - 8*G378 - 8*G379 - 8*G386 - 24*G397 - 
      24*G400 + 12*G405 + 12*G408 + 4*G14*G41 - 8*G15*G41 - 12*G16*G41 - 
      8*G19*G41 + 20*G15*G43 - 16*G16*G43 - 12*G17*G43 + 20*G19*G43 + 
      12*G450 + 12*G453 - 24*G454 - 24*G457 - 8*G458 - 8*G461 + 12*G466 + 
      12*G469 - 8*G15*G47 + 8*G17*G47 - 8*G19*G47 - 12*G470 - 8*G471 + 
      8*G2*G48 + 8*G498 + 8*G2*G50 + 8*G501 + 8*G502 + 8*G505 - 8*G103*G6 - 
      8*G15*G19*G6 - 8*G44*G6 + 8*G51*G6 - 8*G53*G6 + 8*G14*G64 + 8*G16*G64 + 
      8*G13*G68 + 8*G15*G68 + 12*G2*G68 + 4*G6*G68 - 8*G31*G7 - 8*G41*G7 + 
      20*G43*G7 - 8*G47*G7 - 8*G15*G6*G7 - 8*G2*G72 - 8*G6*G73 - 24*G2*G74 + 
      8*G13*G76 + 8*G15*G76 + 12*G2*G76 - 12*G6*G76 + 8*G43*G8 - 8*G67*G8 + 
      8*G13*G87 + 8*G15*G87 + 12*G2*G87 - 12*G6*G87 - 24*G2*G88 - 8*G2*G89 + 
      8*G13*G91 + 8*G15*G91 + 12*G2*G91 + 4*G6*G91 - 8*G13*G92 + 12*G6*G92 + 
      8*G6*G93 - 8*G6*G99 + (4*G14*Pi^2)/3 - (8*G15*Pi^2)/3 + 4*G16*Pi^2 - 
      (8*G19*Pi^2)/3 - (8*G2*Pi^2)/3 + G6*Pi^2 - (8*G7*Pi^2)/3 + 
      (8*G8*Pi^2)/3, 8*G1013 - 8*G1020 + 8*G1022 - 46*G1024 + 14*G1025 + 
      28*G1027 + 14*G1029 + 16*G1032 - 8*G1033 - 8*G1035 - 8*G1037 - 
      24*G1039 - 24*G1040 + 14*G1041 + 14*G1042 + 28*G1058 - 12*G1059 - 
      8*G1061 - 12*G1063 - 8*G1066 + 8*G1067 + 8*G1071 + 24*G1073 + 
      24*G1074 - 12*G1075 - 12*G1076 - 36*G1090 - 36*G1091 + 40*G1092 + 
      40*G1093 + 24*G1094 + 24*G1095 - 36*G1096 - 36*G1097 - 8*G1098 - 
      8*G1099 + 8*G1100 + 8*G1101 + 14*G1102 + 14*G1103 - 8*G1104 - 8*G1105 - 
      24*G1106 - 24*G1107 + 14*G1108 + 14*G1109 + 14*G1174 + 14*G1175 - 
      24*G1176 - 24*G1177 - 8*G1178 - 8*G1179 + 14*G1180 + 14*G1181 - 
      36*G1182 - 36*G1183 + 24*G1184 + 24*G1185 + 40*G1186 + 40*G1187 - 
      36*G1188 - 36*G1189 - 12*G1190 - 12*G1191 + 24*G1192 + 24*G1193 + 
      8*G1194 + 8*G1195 - 12*G1196 - 12*G1197 + 8*G1198 + 8*G1199 - 8*G1200 - 
      8*G1201 + 14*G1202 + 14*G1203 - 24*G1204 - 24*G1205 - 8*G1206 - 
      8*G1207 + 14*G1208 + 14*G1209 - 14*G1210 - 12*G1211 - 4*G1212 - 
      8*G1213 + 8*G1242 + 8*G1243 + 8*G1244 + 8*G1245 + 12*G1246 + 12*G1247 - 
      8*G1248 - 8*G1249 - 24*G1250 - 24*G1251 + 12*G1252 + 12*G1253 + 
      12*G1254 + 12*G1255 - 24*G1256 - 24*G1257 - 8*G1258 - 8*G1259 + 
      12*G1260 + 12*G1261 + 8*G1266 + 8*G1267 + 8*G1268 + 8*G1269 + 
      14*G14*G153 - 10*G14*G154 - 8*G15*G154 + 12*G14*G155 + 14*G153*G16 - 
      2*G154*G16 + 12*G155*G16 - 10*G14*G162 - 8*G15*G162 - 2*G16*G162 + 
      6*G14*G164 + 20*G15*G164 - 18*G16*G164 - 12*G14*G166 - 8*G15*G166 + 
      4*G16*G166 + 12*G14*G174 + 12*G16*G174 - 8*G14*G175 - 8*G16*G175 + 
      8*G14*G177 + 8*G16*G177 - 8*G154*G19 - 8*G162*G19 + 20*G164*G19 - 
      8*G166*G19 + 8*G100*G15*G2 + 8*G101*G15*G2 + 6*G14*G206 - 8*G15*G206 - 
      18*G16*G206 - 8*G19*G206 + 6*G14*G207 + 4*G15*G207 + 14*G16*G207 + 
      4*G19*G207 + 4*G14*G209 - 8*G15*G209 - 12*G16*G209 - 8*G19*G209 - 
      10*G14*G216 + 20*G15*G216 - 2*G16*G216 + 20*G19*G216 - 26*G15*G218 + 
      24*G16*G218 + 14*G17*G218 - 26*G19*G218 + 20*G15*G222 - 16*G16*G222 - 
      12*G17*G222 + 20*G19*G222 + 8*G2*G223 + 8*G2*G225 + 4*G14*G238 - 
      8*G15*G238 - 12*G16*G238 - 8*G19*G238 + 8*G15*G240 - 8*G17*G240 + 
      8*G19*G240 + 8*G13*G241 + 8*G15*G241 + 12*G2*G241 - 8*G15*G244 + 
      8*G17*G244 - 8*G19*G244 - 8*G2*G245 - 24*G2*G247 + 8*G13*G248 + 
      8*G15*G248 + 12*G2*G248 + 8*G13*G259 + 8*G15*G259 + 12*G2*G259 - 
      24*G2*G260 - 8*G2*G261 + 8*G13*G262 + 8*G15*G262 + 12*G2*G262 - 
      8*G13*G263 + 8*G2*G270 + 8*G2*G271 + 12*G100*G30 + 12*G101*G30 + 
      12*G14*G15*G30 + 12*G15*G16*G30 - 12*G100*G31 + 4*G101*G31 - 
      8*G103*G31 - 12*G14*G15*G31 + 4*G15*G16*G31 - 8*G15*G19*G31 + 
      8*G100*G33 + 8*G101*G33 + 8*G14*G15*G33 + 8*G15*G16*G33 + 12*G14*G346 + 
      12*G16*G346 - 8*G14*G347 - 8*G16*G347 + 8*G14*G349 + 8*G16*G349 - 
      8*G14*G354 - 8*G16*G354 - 8*G14*G357 + 8*G15*G357 - 8*G16*G357 + 
      8*G19*G357 + 12*G13*G358 + 12*G15*G358 + 14*G2*G358 - 8*G2*G362 - 
      24*G2*G364 + 12*G13*G365 + 12*G15*G365 + 14*G2*G365 + 8*G14*G376 + 
      8*G16*G376 - 8*G13*G379 - 8*G15*G379 - 12*G2*G379 + 8*G2*G383 + 
      24*G2*G385 - 8*G13*G386 - 8*G15*G386 - 12*G2*G386 - 24*G13*G397 - 
      24*G15*G397 - 36*G2*G397 + 40*G2*G398 + 24*G2*G399 - 24*G13*G400 - 
      24*G15*G400 - 36*G2*G400 - 8*G2*G402 + 8*G2*G403 + 12*G13*G405 + 
      12*G15*G405 + 14*G2*G405 - 8*G2*G406 - 24*G2*G407 + 12*G13*G408 + 
      12*G15*G408 + 14*G2*G408 + 4*G100*G41 - 12*G101*G41 - 8*G103*G41 + 
      4*G14*G15*G41 - 12*G15*G16*G41 - 8*G15*G19*G41 - 16*G101*G43 + 
      20*G103*G43 - 16*G15*G16*G43 + 20*G15*G19*G43 - 8*G31*G44 - 8*G41*G44 + 
      20*G43*G44 + 8*G43*G45 + 12*G13*G450 + 12*G15*G450 + 14*G2*G450 - 
      24*G2*G451 - 8*G2*G452 + 12*G13*G453 + 12*G15*G453 + 14*G2*G453 - 
      24*G13*G454 - 24*G15*G454 - 36*G2*G454 + 24*G2*G455 + 40*G2*G456 - 
      24*G13*G457 - 24*G15*G457 - 36*G2*G457 - 8*G13*G458 - 8*G15*G458 - 
      12*G2*G458 + 24*G2*G459 + 8*G2*G460 - 8*G13*G461 - 8*G15*G461 - 
      12*G2*G461 + 8*G2*G463 - 8*G2*G464 + 12*G13*G466 + 12*G15*G466 + 
      14*G2*G466 - 24*G2*G467 - 8*G2*G468 + 12*G13*G469 + 12*G15*G469 + 
      14*G2*G469 - 8*G103*G47 - 8*G15*G19*G47 - 8*G44*G47 - 12*G13*G470 - 
      8*G13*G471 + 8*G15*G2*G48 + 12*G30*G48 - 12*G31*G48 + 8*G33*G48 + 
      4*G41*G48 + 8*G2*G495 + 8*G2*G496 + 8*G13*G498 + 8*G15*G498 + 
      12*G2*G498 - 8*G2*G499 + 8*G15*G2*G50 + 12*G30*G50 + 4*G31*G50 + 
      8*G33*G50 - 12*G41*G50 - 16*G43*G50 - 24*G2*G500 + 8*G13*G501 + 
      8*G15*G501 + 12*G2*G501 + 8*G13*G502 + 8*G15*G502 + 12*G2*G502 - 
      24*G2*G503 - 8*G2*G504 + 8*G13*G505 + 8*G15*G505 + 12*G2*G505 - 
      12*G43*G51 + 8*G47*G51 + 8*G2*G511 + 8*G2*G512 - 8*G31*G53 - 
      8*G41*G53 + 20*G43*G53 - 8*G47*G53 - 8*G103*G15*G6 - 8*G219*G6 + 
      8*G226*G6 - 8*G227*G6 + 4*G241*G6 - 12*G248*G6 - 12*G259*G6 + 
      4*G262*G6 + 12*G263*G6 + 8*G264*G6 - 8*G269*G6 - 8*G272*G6 + 
      6*G358*G6 - 10*G365*G6 - 4*G379*G6 - 8*G384*G6 + 12*G386*G6 + 
      28*G397*G6 + 12*G400*G6 - 8*G401*G6 + 8*G404*G6 - 2*G405*G6 - 
      18*G408*G6 - 8*G15*G44*G6 - 18*G450*G6 - 2*G453*G6 + 12*G454*G6 + 
      28*G457*G6 + 12*G458*G6 - 4*G461*G6 + 8*G462*G6 - 8*G465*G6 - 
      10*G466*G6 + 6*G469*G6 + 14*G470*G6 + 12*G471*G6 + 4*G472*G6 + 
      8*G473*G6 - 8*G494*G6 - 8*G497*G6 + 4*G498*G6 - 12*G501*G6 - 
      12*G502*G6 + 4*G505*G6 - 8*G510*G6 - 8*G513*G6 - 8*G15*G53*G6 + 
      8*G100*G64 + 8*G101*G64 + 8*G14*G15*G64 + 8*G15*G16*G64 + 8*G48*G64 + 
      8*G50*G64 - 8*G45*G67 + 8*G13*G15*G68 + 12*G15*G2*G68 + 14*G30*G68 - 
      10*G31*G68 + 12*G33*G68 + 6*G41*G68 - 10*G43*G68 + 4*G47*G68 + 
      4*G15*G6*G68 + 12*G64*G68 - 8*G67*G68 - 8*G154*G7 - 8*G162*G7 + 
      20*G164*G7 - 8*G166*G7 - 8*G206*G7 + 4*G207*G7 - 8*G209*G7 + 
      20*G216*G7 - 26*G218*G7 + 20*G222*G7 - 8*G238*G7 + 8*G240*G7 - 
      8*G244*G7 - 8*G15*G31*G7 + 8*G357*G7 - 8*G15*G41*G7 + 20*G15*G43*G7 - 
      8*G15*G47*G7 + 8*G68*G71 - 8*G15*G2*G72 - 12*G30*G72 + 12*G31*G72 - 
      8*G33*G72 - 4*G41*G72 - 8*G64*G72 + 8*G14*G2*G73 + 8*G16*G2*G73 - 
      8*G31*G73 - 8*G41*G73 + 20*G43*G73 - 8*G47*G73 - 8*G19*G6*G73 + 
      8*G68*G73 - 8*G6*G7*G73 - 24*G15*G2*G74 - 36*G30*G74 + 12*G31*G74 - 
      24*G33*G74 + 28*G41*G74 + 16*G43*G74 - 24*G64*G74 - 8*G741 - 8*G742 + 
      20*G743 - 8*G744 + 8*G31*G75 - 8*G41*G75 - 8*G43*G75 - 8*G751 + 
      4*G752 - 8*G753 + 20*G754 - 26*G755 + 20*G756 - 8*G758 + 8*G759 + 
      8*G13*G15*G76 + 12*G15*G2*G76 + 14*G30*G76 - 18*G31*G76 + 12*G33*G76 - 
      2*G41*G76 + 14*G43*G76 - 12*G47*G76 - 12*G15*G6*G76 + 12*G64*G76 - 
      8*G67*G76 + 8*G71*G76 + 8*G73*G76 - 8*G761 + 8*G769 - 20*G218*G8 + 
      8*G222*G8 + 8*G240*G8 + 20*G357*G8 - 8*G361*G8 - 8*G378*G8 - 8*G808 + 
      4*G809 - 8*G810 + 4*G811 - 10*G812 + 4*G813 - 8*G815 + 8*G816 - 
      8*G818 + 20*G825 - 10*G826 + 20*G827 - 26*G828 + 63*G830 - 46*G832 + 
      20*G835 - 36*G837 + 8*G838 + 28*G840 + 8*G842 + 8*G844 + 8*G845 - 
      8*G846 - 8*G860 + 8*G861 - 8*G863 + 8*G864 - 36*G866 + 12*G867 + 
      16*G869 + 8*G13*G15*G87 + 12*G15*G2*G87 + 14*G30*G87 - 2*G31*G87 + 
      12*G33*G87 - 18*G41*G87 - 2*G43*G87 - 12*G47*G87 - 12*G15*G6*G87 + 
      12*G64*G87 - 8*G67*G87 + 8*G71*G87 + 8*G73*G87 + 12*G871 - 8*G873 + 
      16*G875 - 8*G876 - 8*G878 - 24*G15*G2*G88 - 36*G30*G88 + 28*G31*G88 - 
      24*G33*G88 + 12*G41*G88 - 24*G64*G88 - 8*G880 - 24*G882 - 24*G883 + 
      12*G884 + 12*G885 - 8*G15*G2*G89 - 12*G30*G89 - 4*G31*G89 - 8*G33*G89 + 
      12*G41*G89 + 16*G43*G89 - 8*G64*G89 + 12*G899 - 8*G31*G90 + 8*G41*G90 + 
      8*G43*G90 + 12*G900 - 24*G901 - 24*G902 - 8*G903 - 8*G904 + 12*G905 + 
      12*G906 - 12*G907 - 8*G908 + 8*G13*G15*G91 + 12*G15*G2*G91 + 
      14*G30*G91 + 6*G31*G91 + 12*G33*G91 - 10*G41*G91 - 26*G43*G91 + 
      4*G47*G91 + 4*G15*G6*G91 + 12*G64*G91 - 8*G67*G91 + 8*G71*G91 + 
      8*G73*G91 + 8*G913 + 8*G914 + 8*G915 + 8*G916 - 14*G43*G92 + 
      12*G47*G92 + 8*G67*G92 - 8*G71*G92 - 12*G43*G93 + 8*G47*G93 - 
      8*G31*G99 - 8*G41*G99 + 20*G43*G99 - 8*G47*G99 - 8*G15*G6*G99 + 
      (4*G100*Pi^2)/3 + 4*G101*Pi^2 - (8*G103*Pi^2)/3 + (8*G13*G14*Pi^2)/3 - 
      (4*G13*G15*Pi^2)/3 + (4*G14*G15*Pi^2)/3 + (8*G13*G16*Pi^2)/3 + 
      4*G15*G16*Pi^2 - (4*G13*G17*Pi^2)/3 - (4*G13*G19*Pi^2)/3 - 
      (8*G15*G19*Pi^2)/3 + G14*G2*Pi^2 - (8*G15*G2*Pi^2)/3 + 
      (11*G16*G2*Pi^2)/3 - (8*G19*G2*Pi^2)/3 - (8*G30*Pi^2)/3 + 
      (7*G31*Pi^2)/3 - (4*G33*Pi^2)/3 + G41*Pi^2 - (3*G43*Pi^2)/2 - 
      (8*G44*Pi^2)/3 + (8*G45*Pi^2)/3 + (G47*Pi^2)/3 + (4*G48*Pi^2)/3 + 
      4*G50*Pi^2 - (8*G53*Pi^2)/3 + (2*G14*G6*Pi^2)/3 + (7*G15*G6*Pi^2)/3 - 
      (14*G16*G6*Pi^2)/3 - (G17*G6*Pi^2)/3 + (7*G19*G6*Pi^2)/3 - 
      (4*G64*Pi^2)/3 + G67*Pi^2 + (7*G68*Pi^2)/3 - (4*G13*G7*Pi^2)/3 - 
      (8*G15*G7*Pi^2)/3 - (8*G2*G7*Pi^2)/3 + (7*G6*G7*Pi^2)/3 - 
      (4*G72*Pi^2)/3 - (8*G73*Pi^2)/3 - (20*G74*Pi^2)/3 + (4*G75*Pi^2)/3 - 
      (G76*Pi^2)/3 + (4*G13*G8*Pi^2)/3 - (4*G6*G8*Pi^2)/3 + (7*G87*Pi^2)/3 - 
      4*G88*Pi^2 - 4*G89*Pi^2 - (4*G90*Pi^2)/3 + 5*G91*Pi^2 + (G92*Pi^2)/3 + 
      (4*G93*Pi^2)/3 - (8*G99*Pi^2)/3 - 4*G14*Zeta[3] + 8*G15*Zeta[3] - 
      12*G16*Zeta[3] + 8*G19*Zeta[3] + 8*G2*Zeta[3] - (14*G6*Zeta[3])/3 + 
      8*G7*Zeta[3] - 8*G8*Zeta[3]}, 1, 5, 1], 
  J[20] -> SeriesData[\[CurlyEpsilon], 0, 
    {8*G8, -8*G132 + 8*G138 - 8*G12*G15 + 8*G15*G24 + 20*G45 - 12*G49 + 
      8*G66 - 4*G69 + 8*G13*G8 - 16*G24*G8 - 4*G27*G8 - 4*G5*G8 - 8*G84 - 
      (4*Pi^2)/3, -8*G13*G132 + 8*G13*G138 - 8*G12*G13*G15 - 12*G132*G15 - 
      8*G134*G15 - 8*G136*G15 + 16*G137*G15 - 4*G138*G15 + 8*G145*G15 - 
      8*G146*G15 + 34*G220 - 10*G224 - 8*G239 + 8*G13*G15*G24 - 2*G242 - 
      14*G246 + 8*G256 + 8*G293 - 8*G299 - 12*G356 - 14*G359 + 14*G363 + 
      4*G373 - 8*G377 + 2*G380 + 8*G394 - 8*G429 + 8*G435 + 16*G436 - 
      16*G440 - 4*G441 + 12*G445 + 20*G13*G45 - 24*G24*G45 - 14*G27*G45 + 
      8*G15*G46 + 4*G12*G49 - 12*G13*G49 - 4*G24*G49 + 14*G27*G49 - 
      14*G45*G5 + 14*G49*G5 - 8*G15*G58 + 12*G654 + 8*G13*G66 + 12*G15*G66 - 
      4*G660 + 8*G661 - 8*G667 + 8*G668 - 8*G672 - 16*G673 + 16*G677 + 
      4*G678 - 12*G682 + 12*G12*G69 - 4*G13*G69 + 4*G24*G69 + 2*G27*G69 + 
      2*G5*G69 + 8*G15*G70 - 8*G713 + 8*G717 + 8*G718 - 8*G722 - 12*G12*G73 + 
      12*G24*G73 + 12*G132*G8 + 16*G136*G8 - 16*G137*G8 + 20*G138*G8 + 
      2*G144*G8 + 16*G146*G8 + 2*G148*G8 - 16*G13*G24*G8 - 4*G13*G27*G8 + 
      2*G42*G8 - 4*G13*G5*G8 + 16*G58*G8 + 2*G61*G8 + 4*G66*G8 + 8*G71*G8 + 
      8*G15*G81 - 16*G8*G81 - 16*G15*G83 + 16*G8*G83 - 8*G13*G84 + 
      4*G15*G84 - 4*G8*G84 + (4*G12*Pi^2)/3 - (4*G13*Pi^2)/3 + 2*G15*Pi^2 - 
      4*G24*Pi^2 + 2*G27*Pi^2 + 2*G5*Pi^2 - (G8*Pi^2)/3 + 20*Zeta[3], 
     14*G1023 - 27*G1026 + 13*G1028 - 2*G1030 + 4*G1031 + G1034 + 15*G1036 - 
      12*G1038 + 4*G1047 - 12*G1049 - 16*G1050 + 16*G1051 + 6*G1052 - 
      10*G1053 + 12*G1057 + 11*G1060 - 15*G1062 - 4*G1064 + 8*G1065 - G1068 - 
      8*G1072 + 8*G1081 - 8*G1083 - 16*G1084 + 16*G1085 + 4*G1086 - 
      12*G1087 + 12*G1138 - 4*G1141 + 8*G1142 - 8*G1143 + 8*G1144 - 8*G1145 - 
      16*G1146 + 16*G1147 + 4*G1148 - 12*G1149 - 24*G1150 + 8*G1151 - 
      16*G1152 + 16*G1153 - 16*G1154 + 16*G1155 + 32*G1156 - 32*G1157 - 
      8*G1158 + 24*G1159 + 10*G1160 - 6*G1161 + 12*G1162 - 4*G1163 + 
      12*G1164 - 4*G1165 - 16*G1166 + 16*G1167 + 2*G1168 - 14*G1169 - 
      14*G1466 + 2*G1469 - 4*G1470 + 12*G1473 - 4*G1474 + 12*G1475 + 
      16*G1476 - 16*G1477 - 6*G1478 + 10*G1479 - 12*G1480 + 4*G1481 - 
      8*G1482 + 8*G1483 - 8*G1484 + 8*G1485 + 16*G1486 - 16*G1487 - 4*G1488 + 
      12*G1489 - 12*G1490 + 4*G1491 - 8*G1492 + 8*G1493 - 8*G1494 + 8*G1495 + 
      16*G1496 - 16*G1497 - 4*G1498 + 12*G1499 - 12*G13*G132*G15 - 
      8*G13*G134*G15 - 8*G13*G136*G15 + 16*G13*G137*G15 - 4*G13*G138*G15 + 
      8*G13*G145*G15 - 8*G13*G146*G15 + 24*G1500 - 8*G1501 + 16*G1502 - 
      16*G1503 + 16*G1504 - 16*G1505 - 32*G1506 + 32*G1507 + 8*G1508 - 
      24*G1509 - 10*G1510 + 6*G1511 - 12*G1512 + 4*G1513 - 12*G1514 + 
      4*G1515 + 16*G1516 - 16*G1517 - 2*G1518 + 14*G1519 + 8*G1572 - 
      8*G1573 - 8*G1574 + 8*G1575 + 12*G1580 - 4*G1581 + 8*G1582 - 8*G1583 + 
      8*G1584 - 8*G1585 - 16*G1586 + 16*G1587 + 4*G1588 - 12*G1589 - 
      12*G1590 + 4*G1591 - 8*G1592 + 8*G1593 - 8*G1594 + 8*G1595 + 16*G1596 - 
      16*G1597 - 4*G1598 + 12*G1599 + 8*G1612 - 8*G1613 - 8*G1614 + 8*G1615 + 
      34*G13*G220 - 8*G15*G221 + 2*G12*G224 - 10*G13*G224 + 8*G15*G232 - 
      8*G13*G239 - 12*G15*G239 - 28*G220*G24 - 2*G224*G24 + 2*G12*G242 - 
      2*G13*G242 + 14*G24*G242 - 8*G15*G243 + 2*G12*G246 - 14*G13*G246 - 
      2*G24*G246 - 8*G15*G253 + 16*G15*G255 + 8*G13*G256 - 4*G15*G256 - 
      27*G220*G27 + 13*G224*G27 + G242*G27 + 15*G246*G27 + 8*G13*G293 + 
      12*G15*G293 + 8*G15*G295 + 8*G15*G297 - 16*G15*G298 - 8*G13*G299 + 
      4*G15*G299 - 8*G15*G306 + 8*G15*G307 - 12*G13*G356 - 14*G15*G356 + 
      22*G12*G359 - 14*G13*G359 + 2*G24*G359 + 11*G27*G359 - 12*G15*G360 + 
      2*G12*G363 + 14*G13*G363 - 2*G24*G363 - 15*G27*G363 - 12*G15*G370 + 
      16*G15*G372 + 4*G13*G373 - 6*G15*G373 - 8*G13*G377 - 12*G15*G377 - 
      6*G12*G380 + 2*G13*G380 - 10*G24*G380 - G27*G380 - 8*G15*G381 - 
      14*G12*G384 + 14*G24*G384 - 8*G15*G391 + 16*G15*G393 + 8*G13*G394 - 
      4*G15*G394 - 8*G13*G429 - 12*G15*G429 - 8*G15*G431 - 8*G15*G433 + 
      16*G15*G434 + 8*G13*G435 - 4*G15*G435 + 16*G13*G436 + 24*G15*G436 + 
      16*G15*G437 + 16*G15*G438 - 32*G15*G439 - 16*G13*G440 + 8*G15*G440 - 
      4*G13*G441 - 10*G15*G441 - 4*G15*G442 - 4*G15*G443 + 16*G15*G444 + 
      12*G13*G445 - 2*G15*G445 + 22*G132*G45 + 24*G136*G45 - 24*G137*G45 + 
      26*G138*G45 + 11*G144*G45 + 24*G146*G45 + 11*G148*G45 - 
      24*G13*G24*G45 - 14*G13*G27*G45 + 11*G42*G45 + 8*G13*G15*G46 + 
      4*G12*G13*G49 + 2*G132*G49 + 4*G134*G49 + 4*G136*G49 - 8*G137*G49 + 
      6*G138*G49 - 15*G144*G49 - 6*G145*G49 + 2*G146*G49 - 15*G148*G49 - 
      4*G13*G24*G49 + 14*G13*G27*G49 - 15*G42*G49 - 6*G46*G49 - 27*G220*G5 + 
      13*G224*G5 + G242*G5 + 15*G246*G5 + 11*G359*G5 - 15*G363*G5 - G380*G5 - 
      14*G13*G45*G5 + 14*G13*G49*G5 - 8*G13*G15*G58 + 24*G45*G58 + 
      2*G49*G58 + 11*G45*G61 - 15*G49*G61 + 12*G13*G654 + 14*G15*G654 + 
      12*G15*G656 + 12*G15*G658 - 16*G15*G659 + 12*G13*G15*G66 + 2*G45*G66 - 
      2*G49*G66 - 4*G13*G660 + 6*G15*G660 + 8*G13*G661 + 12*G15*G661 + 
      8*G15*G663 + 8*G15*G665 - 16*G15*G666 - 8*G13*G667 + 4*G15*G667 + 
      8*G13*G668 + 12*G15*G668 + 8*G15*G669 + 8*G15*G670 - 16*G15*G671 - 
      8*G13*G672 + 4*G15*G672 - 16*G13*G673 - 24*G15*G673 - 16*G15*G674 - 
      16*G15*G675 + 32*G15*G676 + 16*G13*G677 - 8*G15*G677 + 4*G13*G678 + 
      10*G15*G678 + 4*G15*G679 + 4*G15*G680 - 16*G15*G681 - 12*G13*G682 + 
      2*G15*G682 + 12*G12*G13*G69 - 6*G132*G69 + 12*G134*G69 - 4*G136*G69 - 
      8*G137*G69 - 2*G138*G69 - G144*G69 - 14*G145*G69 - 6*G146*G69 - 
      G148*G69 + 4*G13*G24*G69 + 2*G13*G27*G69 - G42*G69 - 14*G46*G69 + 
      2*G13*G5*G69 - 6*G58*G69 - G61*G69 - 10*G66*G69 + 8*G13*G15*G70 - 
      4*G49*G70 - 12*G69*G70 - 8*G15*G709 - 8*G132*G71 + 8*G138*G71 - 
      8*G12*G15*G71 + 8*G15*G24*G71 + 20*G45*G71 - 12*G49*G71 + 8*G66*G71 - 
      4*G69*G71 + 8*G15*G710 - 8*G13*G713 - 12*G15*G713 - 8*G15*G714 - 
      8*G15*G715 + 16*G15*G716 + 8*G13*G717 - 4*G15*G717 + 8*G13*G718 + 
      12*G15*G718 + 8*G15*G719 + 8*G15*G720 - 16*G15*G721 - 8*G13*G722 + 
      4*G15*G722 - 8*G15*G729 - 12*G12*G13*G73 - 14*G132*G73 - 12*G134*G73 - 
      12*G136*G73 + 24*G137*G73 - 10*G138*G73 + 12*G145*G73 - 12*G146*G73 + 
      12*G13*G24*G73 + 12*G46*G73 - 12*G58*G73 + 14*G66*G73 + 12*G70*G73 + 
      8*G15*G730 + 12*G13*G132*G8 + 16*G13*G136*G8 - 16*G13*G137*G8 + 
      20*G13*G138*G8 + 2*G13*G144*G8 + 16*G13*G146*G8 + 2*G13*G148*G8 - 
      G217*G8 - 16*G232*G8 - G235*G8 - 6*G239*G8 + 16*G253*G8 - 16*G255*G8 + 
      2*G256*G8 - 14*G293*G8 - 16*G297*G8 + 16*G298*G8 - 22*G299*G8 - 
      G305*G8 - 16*G307*G8 - G309*G8 - 6*G356*G8 + 16*G370*G8 - 16*G372*G8 + 
      2*G373*G8 - 4*G377*G8 + 8*G382*G8 + 16*G391*G8 - 16*G393*G8 + 
      4*G394*G8 + 2*G13*G42*G8 + 12*G429*G8 + 16*G433*G8 - 16*G434*G8 + 
      20*G435*G8 - 8*G436*G8 - 32*G438*G8 + 32*G439*G8 - 24*G440*G8 - 
      2*G441*G8 + 16*G443*G8 - 16*G444*G8 + 6*G445*G8 + 16*G13*G58*G8 + 
      2*G13*G61*G8 - 10*G654*G8 - 16*G658*G8 + 16*G659*G8 + 4*G13*G66*G8 - 
      18*G660*G8 + 4*G661*G8 - 16*G665*G8 + 16*G666*G8 - 4*G667*G8 - 
      12*G668*G8 - 16*G670*G8 + 16*G671*G8 - 20*G672*G8 + 8*G673*G8 + 
      32*G675*G8 - 32*G676*G8 + 24*G677*G8 - 14*G678*G8 - 16*G680*G8 + 
      16*G681*G8 - 22*G682*G8 - G708*G8 - 16*G24*G71*G8 - 4*G27*G71*G8 - 
      4*G5*G71*G8 - 16*G710*G8 - G712*G8 - 6*G713*G8 + 16*G715*G8 - 
      16*G716*G8 + 2*G717*G8 - 14*G718*G8 - 16*G720*G8 + 16*G721*G8 - 
      22*G722*G8 - G728*G8 - 16*G730*G8 - G732*G8 + 8*G13*G15*G81 - 
      24*G45*G81 - 4*G49*G81 + 4*G69*G81 + 12*G73*G81 - 16*G13*G8*G81 - 
      16*G13*G15*G83 + 24*G45*G83 + 8*G49*G83 + 8*G69*G83 - 24*G73*G83 + 
      16*G13*G8*G83 + 49*G831 - 9*G833 + 8*G836 - 9*G839 + 4*G13*G15*G84 - 
      2*G45*G84 - 6*G49*G84 - 14*G69*G84 - 8*G71*G84 + 10*G73*G84 - 
      4*G13*G8*G84 - 13*G841 - 8*G843 - 8*G851 + 8*G853 + 12*G865 - 5*G868 + 
      15*G870 - 4*G872 + 8*G874 + 3*G877 - 15*G879 - 8*G881 + 8*G890 - 
      8*G892 - 16*G893 + 16*G894 + 4*G895 - 12*G896 - 12*G945 + 4*G948 - 
      8*G949 + 8*G950 - 8*G951 + 8*G952 + 16*G953 - 16*G954 - 4*G955 + 
      12*G956 + 8*G969 - 8*G970 - 8*G971 + 8*G972 + (4*G12*G13*Pi^2)/3 + 
      (13*G132*Pi^2)/3 + (4*G134*Pi^2)/3 + 4*G136*Pi^2 - (16*G137*Pi^2)/3 + 
      (11*G138*Pi^2)/3 - (7*G144*Pi^2)/3 - (4*G145*Pi^2)/3 + 4*G146*Pi^2 - 
      (7*G148*Pi^2)/3 + (13*G12*G15*Pi^2)/3 + 2*G13*G15*Pi^2 - 
      4*G13*G24*Pi^2 - (5*G15*G24*Pi^2)/3 + 2*G13*G27*Pi^2 - 
      (7*G15*G27*Pi^2)/3 - (7*G42*Pi^2)/3 - (G45*Pi^2)/6 - (4*G46*Pi^2)/3 + 
      (31*G49*Pi^2)/6 + 2*G13*G5*Pi^2 - (7*G15*G5*Pi^2)/3 + 4*G58*Pi^2 - 
      (7*G61*Pi^2)/3 - (5*G66*Pi^2)/3 + (5*G69*Pi^2)/6 - (4*G70*Pi^2)/3 - 
      (4*G71*Pi^2)/3 - (7*G73*Pi^2)/3 + (2*G12*G8*Pi^2)/3 - (G13*G8*Pi^2)/3 - 
      (4*G24*G8*Pi^2)/3 + (5*G27*G8*Pi^2)/6 + (5*G5*G8*Pi^2)/6 - 4*G81*Pi^2 + 
      (16*G83*Pi^2)/3 - G84*Pi^2 + (2*Pi^4)/45 - 4*G12*Zeta[3] + 
      20*G13*Zeta[3] - 22*G15*Zeta[3] + 12*G24*Zeta[3] - 22*G27*Zeta[3] - 
      22*G5*Zeta[3] + (56*G8*Zeta[3])/3}, 1, 5, 1]}, 
 {G1 -> G[{-1}, x1], G2 -> G[{-1}, xp], G3 -> G[{-1}, zp], G4 -> G[{0}, x1], 
  G5 -> G[{0}, x2], G6 -> G[{0}, xp], G7 -> G[{0}, z2], G8 -> G[{0}, zp], 
  G9 -> G[{-I}, x1], G10 -> G[{I}, x1], G11 -> G[{1}, x1], G12 -> G[{1}, x2], 
  G13 -> G[{1}, xp], G14 -> G[{1}, z2], G15 -> G[{1}, zp], 
  G16 -> G[{xp^(-1)}, z2], G17 -> G[{xp}, zp], 
  G18 -> G[{(1 + xp)/(2*xp)}, z2], G19 -> G[{(1 + xp)/xp}, z2], 
  G20 -> G[{(-I)/z1}, x1], G21 -> G[{I/z1}, x1], G22 -> G[{(-I)*z1}, x1], 
  G23 -> G[{I*z1}, x1], G24 -> G[{-zp^(-1)}, x2], G25 -> G[{-zp^(-1)}, xp], 
  G26 -> G[{(-1 + zp)/(2*zp)}, x2], G27 -> G[{(-1 + zp)/zp}, x2], 
  G28 -> G[{-zp}, xp], G29 -> G[{zp}, xp], G30 -> G[{-1, -1}, xp], 
  G31 -> G[{-1, 0}, xp], G32 -> G[{-1, 0}, zp], G33 -> G[{-1, 1}, xp], 
  G34 -> G[{-1, 1}, zp], G35 -> G[{-1, (-I)/z1}, x1], 
  G36 -> G[{-1, I/z1}, x1], G37 -> G[{-1, (-I)*z1}, x1], 
  G38 -> G[{-1, I*z1}, x1], G39 -> G[{-1, -zp^(-1)}, xp], 
  G40 -> G[{-1, -zp}, xp], G41 -> G[{0, -1}, xp], G42 -> G[{0, 0}, x2], 
  G43 -> G[{0, 0}, xp], G44 -> G[{0, 0}, z2], G45 -> G[{0, 0}, zp], 
  G46 -> G[{0, 1}, x2], G47 -> G[{0, 1}, xp], G48 -> G[{0, 1}, z2], 
  G49 -> G[{0, 1}, zp], G50 -> G[{0, xp^(-1)}, z2], G51 -> G[{0, xp}, zp], 
  G52 -> G[{0, (1 + xp)/(2*xp)}, z2], G53 -> G[{0, (1 + xp)/xp}, z2], 
  G54 -> G[{0, (-I)/z1}, x1], G55 -> G[{0, I/z1}, x1], 
  G56 -> G[{0, (-I)*z1}, x1], G57 -> G[{0, I*z1}, x1], 
  G58 -> G[{0, -zp^(-1)}, x2], G59 -> G[{0, -zp^(-1)}, xp], 
  G60 -> G[{0, (-1 + zp)/(2*zp)}, x2], G61 -> G[{0, (-1 + zp)/zp}, x2], 
  G62 -> G[{0, -zp}, xp], G63 -> G[{0, zp}, xp], G64 -> G[{1, -1}, xp], 
  G65 -> G[{1, -1}, zp], G66 -> G[{1, 0}, x2], G67 -> G[{1, 0}, xp], 
  G68 -> G[{1, 0}, z2], G69 -> G[{1, 0}, zp], G70 -> G[{1, 1}, x2], 
  G71 -> G[{1, 1}, xp], G72 -> G[{1, 1}, z2], G73 -> G[{1, 1}, zp], 
  G74 -> G[{1, xp^(-1)}, z2], G75 -> G[{1, (1 + xp)/(2*xp)}, z2], 
  G76 -> G[{1, (1 + xp)/xp}, z2], G77 -> G[{1, (-I)/z1}, x1], 
  G78 -> G[{1, I/z1}, x1], G79 -> G[{1, (-I)*z1}, x1], 
  G80 -> G[{1, I*z1}, x1], G81 -> G[{1, -zp^(-1)}, x2], 
  G82 -> G[{1, -zp^(-1)}, xp], G83 -> G[{1, (-1 + zp)/(2*zp)}, x2], 
  G84 -> G[{1, (-1 + zp)/zp}, x2], G85 -> G[{1, -zp}, xp], 
  G86 -> G[{1, zp}, xp], G87 -> G[{xp^(-1), 0}, z2], 
  G88 -> G[{xp^(-1), 1}, z2], G89 -> G[{xp^(-1), xp^(-1)}, z2], 
  G90 -> G[{xp^(-1), (1 + xp)/(2*xp)}, z2], 
  G91 -> G[{xp^(-1), (1 + xp)/xp}, z2], G92 -> G[{xp, 0}, zp], 
  G93 -> G[{xp, 1}, zp], G94 -> G[{(1 + xp)/(2*xp), 0}, z2], 
  G95 -> G[{(1 + xp)/(2*xp), 1}, z2], 
  G96 -> G[{(1 + xp)/(2*xp), xp^(-1)}, z2], 
  G97 -> G[{(1 + xp)/(2*xp), (1 + xp)/(2*xp)}, z2], 
  G98 -> G[{(1 + xp)/(2*xp), (1 + xp)/xp}, z2], 
  G99 -> G[{(1 + xp)/xp, 0}, z2], G100 -> G[{(1 + xp)/xp, 1}, z2], 
  G101 -> G[{(1 + xp)/xp, xp^(-1)}, z2], 
  G102 -> G[{(1 + xp)/xp, (1 + xp)/(2*xp)}, z2], 
  G103 -> G[{(1 + xp)/xp, (1 + xp)/xp}, z2], G104 -> G[{(-I)/z1, -1}, x1], 
  G105 -> G[{(-I)/z1, 0}, x1], G106 -> G[{(-I)/z1, 1}, x1], 
  G107 -> G[{(-I)/z1, (-I)/z1}, x1], G108 -> G[{(-I)/z1, I/z1}, x1], 
  G109 -> G[{(-I)/z1, (-I)*z1}, x1], G110 -> G[{(-I)/z1, I*z1}, x1], 
  G111 -> G[{I/z1, -1}, x1], G112 -> G[{I/z1, 0}, x1], 
  G113 -> G[{I/z1, 1}, x1], G114 -> G[{I/z1, (-I)/z1}, x1], 
  G115 -> G[{I/z1, I/z1}, x1], G116 -> G[{I/z1, (-I)*z1}, x1], 
  G117 -> G[{I/z1, I*z1}, x1], G118 -> G[{(-I)*z1, -1}, x1], 
  G119 -> G[{(-I)*z1, 0}, x1], G120 -> G[{(-I)*z1, 1}, x1], 
  G121 -> G[{(-I)*z1, (-I)/z1}, x1], G122 -> G[{(-I)*z1, I/z1}, x1], 
  G123 -> G[{(-I)*z1, (-I)*z1}, x1], G124 -> G[{(-I)*z1, I*z1}, x1], 
  G125 -> G[{I*z1, -1}, x1], G126 -> G[{I*z1, 0}, x1], 
  G127 -> G[{I*z1, 1}, x1], G128 -> G[{I*z1, (-I)/z1}, x1], 
  G129 -> G[{I*z1, I/z1}, x1], G130 -> G[{I*z1, (-I)*z1}, x1], 
  G131 -> G[{I*z1, I*z1}, x1], G132 -> G[{-zp^(-1), 0}, x2], 
  G133 -> G[{-zp^(-1), 0}, xp], G134 -> G[{-zp^(-1), 1}, x2], 
  G135 -> G[{-zp^(-1), 1}, xp], G136 -> G[{-zp^(-1), -zp^(-1)}, x2], 
  G137 -> G[{-zp^(-1), (-1 + zp)/(2*zp)}, x2], 
  G138 -> G[{-zp^(-1), (-1 + zp)/zp}, x2], 
  G139 -> G[{(-1 + zp)/(2*zp), 0}, x2], G140 -> G[{(-1 + zp)/(2*zp), 1}, x2], 
  G141 -> G[{(-1 + zp)/(2*zp), -zp^(-1)}, x2], 
  G142 -> G[{(-1 + zp)/(2*zp), (-1 + zp)/(2*zp)}, x2], 
  G143 -> G[{(-1 + zp)/(2*zp), (-1 + zp)/zp}, x2], 
  G144 -> G[{(-1 + zp)/zp, 0}, x2], G145 -> G[{(-1 + zp)/zp, 1}, x2], 
  G146 -> G[{(-1 + zp)/zp, -zp^(-1)}, x2], 
  G147 -> G[{(-1 + zp)/zp, (-1 + zp)/(2*zp)}, x2], 
  G148 -> G[{(-1 + zp)/zp, (-1 + zp)/zp}, x2], G149 -> G[{-zp, 0}, xp], 
  G150 -> G[{-zp, 1}, xp], G151 -> G[{zp, 0}, xp], G152 -> G[{zp, 1}, xp], 
  G153 -> G[{-1, -1, -1}, xp], G154 -> G[{-1, -1, 0}, xp], 
  G155 -> G[{-1, -1, 1}, xp], G156 -> G[{-1, -1, (-I)/z1}, x1], 
  G157 -> G[{-1, -1, I/z1}, x1], G158 -> G[{-1, -1, (-I)*z1}, x1], 
  G159 -> G[{-1, -1, I*z1}, x1], G160 -> G[{-1, -1, -zp^(-1)}, xp], 
  G161 -> G[{-1, -1, -zp}, xp], G162 -> G[{-1, 0, -1}, xp], 
  G163 -> G[{-1, 0, -1}, zp], G164 -> G[{-1, 0, 0}, xp], 
  G165 -> G[{-1, 0, 0}, zp], G166 -> G[{-1, 0, 1}, xp], 
  G167 -> G[{-1, 0, 1}, zp], G168 -> G[{-1, 0, (-I)/z1}, x1], 
  G169 -> G[{-1, 0, I/z1}, x1], G170 -> G[{-1, 0, (-I)*z1}, x1], 
  G171 -> G[{-1, 0, I*z1}, x1], G172 -> G[{-1, 0, -zp^(-1)}, xp], 
  G173 -> G[{-1, 0, -zp}, xp], G174 -> G[{-1, 1, -1}, xp], 
  G175 -> G[{-1, 1, 0}, xp], G176 -> G[{-1, 1, 0}, zp], 
  G177 -> G[{-1, 1, 1}, xp], G178 -> G[{-1, 1, (-I)/z1}, x1], 
  G179 -> G[{-1, 1, I/z1}, x1], G180 -> G[{-1, 1, (-I)*z1}, x1], 
  G181 -> G[{-1, 1, I*z1}, x1], G182 -> G[{-1, (-I)/z1, 0}, x1], 
  G183 -> G[{-1, (-I)/z1, (-I)/z1}, x1], G184 -> G[{-1, (-I)/z1, I/z1}, x1], 
  G185 -> G[{-1, (-I)/z1, (-I)*z1}, x1], G186 -> G[{-1, (-I)/z1, I*z1}, x1], 
  G187 -> G[{-1, I/z1, 0}, x1], G188 -> G[{-1, I/z1, (-I)/z1}, x1], 
  G189 -> G[{-1, I/z1, I/z1}, x1], G190 -> G[{-1, I/z1, (-I)*z1}, x1], 
  G191 -> G[{-1, I/z1, I*z1}, x1], G192 -> G[{-1, (-I)*z1, 0}, x1], 
  G193 -> G[{-1, (-I)*z1, (-I)/z1}, x1], G194 -> G[{-1, (-I)*z1, I/z1}, x1], 
  G195 -> G[{-1, (-I)*z1, (-I)*z1}, x1], G196 -> G[{-1, (-I)*z1, I*z1}, x1], 
  G197 -> G[{-1, I*z1, 0}, x1], G198 -> G[{-1, I*z1, (-I)/z1}, x1], 
  G199 -> G[{-1, I*z1, I/z1}, x1], G200 -> G[{-1, I*z1, (-I)*z1}, x1], 
  G201 -> G[{-1, I*z1, I*z1}, x1], G202 -> G[{-1, -zp^(-1), 0}, xp], 
  G203 -> G[{-1, -zp^(-1), 1}, xp], G204 -> G[{-1, -zp, 0}, xp], 
  G205 -> G[{-1, -zp, 1}, xp], G206 -> G[{0, -1, -1}, xp], 
  G207 -> G[{0, -1, 0}, xp], G208 -> G[{0, -1, 0}, zp], 
  G209 -> G[{0, -1, 1}, xp], G210 -> G[{0, -1, (-I)/z1}, x1], 
  G211 -> G[{0, -1, I/z1}, x1], G212 -> G[{0, -1, (-I)*z1}, x1], 
  G213 -> G[{0, -1, I*z1}, x1], G214 -> G[{0, -1, -zp^(-1)}, xp], 
  G215 -> G[{0, -1, -zp}, xp], G216 -> G[{0, 0, -1}, xp], 
  G217 -> G[{0, 0, 0}, x2], G218 -> G[{0, 0, 0}, xp], 
  G219 -> G[{0, 0, 0}, z2], G220 -> G[{0, 0, 0}, zp], 
  G221 -> G[{0, 0, 1}, x2], G222 -> G[{0, 0, 1}, xp], 
  G223 -> G[{0, 0, 1}, z2], G224 -> G[{0, 0, 1}, zp], 
  G225 -> G[{0, 0, xp^(-1)}, z2], G226 -> G[{0, 0, xp}, zp], 
  G227 -> G[{0, 0, (1 + xp)/xp}, z2], G228 -> G[{0, 0, (-I)/z1}, x1], 
  G229 -> G[{0, 0, I/z1}, x1], G230 -> G[{0, 0, (-I)*z1}, x1], 
  G231 -> G[{0, 0, I*z1}, x1], G232 -> G[{0, 0, -zp^(-1)}, x2], 
  G233 -> G[{0, 0, -zp^(-1)}, xp], G234 -> G[{0, 0, (-1 + zp)/(2*zp)}, x2], 
  G235 -> G[{0, 0, (-1 + zp)/zp}, x2], G236 -> G[{0, 0, -zp}, xp], 
  G237 -> G[{0, 0, zp}, xp], G238 -> G[{0, 1, -1}, xp], 
  G239 -> G[{0, 1, 0}, x2], G240 -> G[{0, 1, 0}, xp], 
  G241 -> G[{0, 1, 0}, z2], G242 -> G[{0, 1, 0}, zp], 
  G243 -> G[{0, 1, 1}, x2], G244 -> G[{0, 1, 1}, xp], 
  G245 -> G[{0, 1, 1}, z2], G246 -> G[{0, 1, 1}, zp], 
  G247 -> G[{0, 1, xp^(-1)}, z2], G248 -> G[{0, 1, (1 + xp)/xp}, z2], 
  G249 -> G[{0, 1, (-I)/z1}, x1], G250 -> G[{0, 1, I/z1}, x1], 
  G251 -> G[{0, 1, (-I)*z1}, x1], G252 -> G[{0, 1, I*z1}, x1], 
  G253 -> G[{0, 1, -zp^(-1)}, x2], G254 -> G[{0, 1, -zp^(-1)}, xp], 
  G255 -> G[{0, 1, (-1 + zp)/(2*zp)}, x2], 
  G256 -> G[{0, 1, (-1 + zp)/zp}, x2], G257 -> G[{0, 1, -zp}, xp], 
  G258 -> G[{0, 1, zp}, xp], G259 -> G[{0, xp^(-1), 0}, z2], 
  G260 -> G[{0, xp^(-1), 1}, z2], G261 -> G[{0, xp^(-1), xp^(-1)}, z2], 
  G262 -> G[{0, xp^(-1), (1 + xp)/xp}, z2], G263 -> G[{0, xp, 0}, zp], 
  G264 -> G[{0, xp, 1}, zp], G265 -> G[{0, (1 + xp)/(2*xp), 0}, z2], 
  G266 -> G[{0, (1 + xp)/(2*xp), 1}, z2], 
  G267 -> G[{0, (1 + xp)/(2*xp), xp^(-1)}, z2], 
  G268 -> G[{0, (1 + xp)/(2*xp), (1 + xp)/xp}, z2], 
  G269 -> G[{0, (1 + xp)/xp, 0}, z2], G270 -> G[{0, (1 + xp)/xp, 1}, z2], 
  G271 -> G[{0, (1 + xp)/xp, xp^(-1)}, z2], 
  G272 -> G[{0, (1 + xp)/xp, (1 + xp)/xp}, z2], 
  G273 -> G[{0, (-I)/z1, 0}, x1], G274 -> G[{0, (-I)/z1, (-I)/z1}, x1], 
  G275 -> G[{0, (-I)/z1, I/z1}, x1], G276 -> G[{0, (-I)/z1, (-I)*z1}, x1], 
  G277 -> G[{0, (-I)/z1, I*z1}, x1], G278 -> G[{0, I/z1, 0}, x1], 
  G279 -> G[{0, I/z1, (-I)/z1}, x1], G280 -> G[{0, I/z1, I/z1}, x1], 
  G281 -> G[{0, I/z1, (-I)*z1}, x1], G282 -> G[{0, I/z1, I*z1}, x1], 
  G283 -> G[{0, (-I)*z1, 0}, x1], G284 -> G[{0, (-I)*z1, (-I)/z1}, x1], 
  G285 -> G[{0, (-I)*z1, I/z1}, x1], G286 -> G[{0, (-I)*z1, (-I)*z1}, x1], 
  G287 -> G[{0, (-I)*z1, I*z1}, x1], G288 -> G[{0, I*z1, 0}, x1], 
  G289 -> G[{0, I*z1, (-I)/z1}, x1], G290 -> G[{0, I*z1, I/z1}, x1], 
  G291 -> G[{0, I*z1, (-I)*z1}, x1], G292 -> G[{0, I*z1, I*z1}, x1], 
  G293 -> G[{0, -zp^(-1), 0}, x2], G294 -> G[{0, -zp^(-1), 0}, xp], 
  G295 -> G[{0, -zp^(-1), 1}, x2], G296 -> G[{0, -zp^(-1), 1}, xp], 
  G297 -> G[{0, -zp^(-1), -zp^(-1)}, x2], 
  G298 -> G[{0, -zp^(-1), (-1 + zp)/(2*zp)}, x2], 
  G299 -> G[{0, -zp^(-1), (-1 + zp)/zp}, x2], 
  G300 -> G[{0, (-1 + zp)/(2*zp), 0}, x2], 
  G301 -> G[{0, (-1 + zp)/(2*zp), 1}, x2], 
  G302 -> G[{0, (-1 + zp)/(2*zp), -zp^(-1)}, x2], 
  G303 -> G[{0, (-1 + zp)/(2*zp), (-1 + zp)/(2*zp)}, x2], 
  G304 -> G[{0, (-1 + zp)/(2*zp), (-1 + zp)/zp}, x2], 
  G305 -> G[{0, (-1 + zp)/zp, 0}, x2], G306 -> G[{0, (-1 + zp)/zp, 1}, x2], 
  G307 -> G[{0, (-1 + zp)/zp, -zp^(-1)}, x2], 
  G308 -> G[{0, (-1 + zp)/zp, (-1 + zp)/(2*zp)}, x2], 
  G309 -> G[{0, (-1 + zp)/zp, (-1 + zp)/zp}, x2], G310 -> G[{0, -zp, 0}, xp], 
  G311 -> G[{0, -zp, 1}, xp], G312 -> G[{0, zp, 0}, xp], 
  G313 -> G[{0, zp, 1}, xp], G314 -> G[{-I, (-I)/z1, (-I)/z1}, x1], 
  G315 -> G[{-I, (-I)/z1, I/z1}, x1], G316 -> G[{-I, (-I)/z1, (-I)*z1}, x1], 
  G317 -> G[{-I, (-I)/z1, I*z1}, x1], G318 -> G[{-I, I/z1, (-I)/z1}, x1], 
  G319 -> G[{-I, I/z1, I/z1}, x1], G320 -> G[{-I, I/z1, (-I)*z1}, x1], 
  G321 -> G[{-I, I/z1, I*z1}, x1], G322 -> G[{-I, (-I)*z1, (-I)/z1}, x1], 
  G323 -> G[{-I, (-I)*z1, I/z1}, x1], G324 -> G[{-I, (-I)*z1, (-I)*z1}, x1], 
  G325 -> G[{-I, (-I)*z1, I*z1}, x1], G326 -> G[{-I, I*z1, (-I)/z1}, x1], 
  G327 -> G[{-I, I*z1, I/z1}, x1], G328 -> G[{-I, I*z1, (-I)*z1}, x1], 
  G329 -> G[{-I, I*z1, I*z1}, x1], G330 -> G[{I, (-I)/z1, (-I)/z1}, x1], 
  G331 -> G[{I, (-I)/z1, I/z1}, x1], G332 -> G[{I, (-I)/z1, (-I)*z1}, x1], 
  G333 -> G[{I, (-I)/z1, I*z1}, x1], G334 -> G[{I, I/z1, (-I)/z1}, x1], 
  G335 -> G[{I, I/z1, I/z1}, x1], G336 -> G[{I, I/z1, (-I)*z1}, x1], 
  G337 -> G[{I, I/z1, I*z1}, x1], G338 -> G[{I, (-I)*z1, (-I)/z1}, x1], 
  G339 -> G[{I, (-I)*z1, I/z1}, x1], G340 -> G[{I, (-I)*z1, (-I)*z1}, x1], 
  G341 -> G[{I, (-I)*z1, I*z1}, x1], G342 -> G[{I, I*z1, (-I)/z1}, x1], 
  G343 -> G[{I, I*z1, I/z1}, x1], G344 -> G[{I, I*z1, (-I)*z1}, x1], 
  G345 -> G[{I, I*z1, I*z1}, x1], G346 -> G[{1, -1, -1}, xp], 
  G347 -> G[{1, -1, 0}, xp], G348 -> G[{1, -1, 0}, zp], 
  G349 -> G[{1, -1, 1}, xp], G350 -> G[{1, -1, (-I)/z1}, x1], 
  G351 -> G[{1, -1, I/z1}, x1], G352 -> G[{1, -1, (-I)*z1}, x1], 
  G353 -> G[{1, -1, I*z1}, x1], G354 -> G[{1, 0, -1}, xp], 
  G355 -> G[{1, 0, -1}, zp], G356 -> G[{1, 0, 0}, x2], 
  G357 -> G[{1, 0, 0}, xp], G358 -> G[{1, 0, 0}, z2], 
  G359 -> G[{1, 0, 0}, zp], G360 -> G[{1, 0, 1}, x2], 
  G361 -> G[{1, 0, 1}, xp], G362 -> G[{1, 0, 1}, z2], 
  G363 -> G[{1, 0, 1}, zp], G364 -> G[{1, 0, xp^(-1)}, z2], 
  G365 -> G[{1, 0, (1 + xp)/xp}, z2], G366 -> G[{1, 0, (-I)/z1}, x1], 
  G367 -> G[{1, 0, I/z1}, x1], G368 -> G[{1, 0, (-I)*z1}, x1], 
  G369 -> G[{1, 0, I*z1}, x1], G370 -> G[{1, 0, -zp^(-1)}, x2], 
  G371 -> G[{1, 0, -zp^(-1)}, xp], G372 -> G[{1, 0, (-1 + zp)/(2*zp)}, x2], 
  G373 -> G[{1, 0, (-1 + zp)/zp}, x2], G374 -> G[{1, 0, -zp}, xp], 
  G375 -> G[{1, 0, zp}, xp], G376 -> G[{1, 1, -1}, xp], 
  G377 -> G[{1, 1, 0}, x2], G378 -> G[{1, 1, 0}, xp], 
  G379 -> G[{1, 1, 0}, z2], G380 -> G[{1, 1, 0}, zp], 
  G381 -> G[{1, 1, 1}, x2], G382 -> G[{1, 1, 1}, xp], 
  G383 -> G[{1, 1, 1}, z2], G384 -> G[{1, 1, 1}, zp], 
  G385 -> G[{1, 1, xp^(-1)}, z2], G386 -> G[{1, 1, (1 + xp)/xp}, z2], 
  G387 -> G[{1, 1, (-I)/z1}, x1], G388 -> G[{1, 1, I/z1}, x1], 
  G389 -> G[{1, 1, (-I)*z1}, x1], G390 -> G[{1, 1, I*z1}, x1], 
  G391 -> G[{1, 1, -zp^(-1)}, x2], G392 -> G[{1, 1, -zp^(-1)}, xp], 
  G393 -> G[{1, 1, (-1 + zp)/(2*zp)}, x2], 
  G394 -> G[{1, 1, (-1 + zp)/zp}, x2], G395 -> G[{1, 1, -zp}, xp], 
  G396 -> G[{1, 1, zp}, xp], G397 -> G[{1, xp^(-1), 0}, z2], 
  G398 -> G[{1, xp^(-1), 1}, z2], G399 -> G[{1, xp^(-1), xp^(-1)}, z2], 
  G400 -> G[{1, xp^(-1), (1 + xp)/xp}, z2], 
  G401 -> G[{1, (1 + xp)/(2*xp), 0}, z2], 
  G402 -> G[{1, (1 + xp)/(2*xp), 1}, z2], 
  G403 -> G[{1, (1 + xp)/(2*xp), xp^(-1)}, z2], 
  G404 -> G[{1, (1 + xp)/(2*xp), (1 + xp)/xp}, z2], 
  G405 -> G[{1, (1 + xp)/xp, 0}, z2], G406 -> G[{1, (1 + xp)/xp, 1}, z2], 
  G407 -> G[{1, (1 + xp)/xp, xp^(-1)}, z2], 
  G408 -> G[{1, (1 + xp)/xp, (1 + xp)/xp}, z2], 
  G409 -> G[{1, (-I)/z1, 0}, x1], G410 -> G[{1, (-I)/z1, (-I)/z1}, x1], 
  G411 -> G[{1, (-I)/z1, I/z1}, x1], G412 -> G[{1, (-I)/z1, (-I)*z1}, x1], 
  G413 -> G[{1, (-I)/z1, I*z1}, x1], G414 -> G[{1, I/z1, 0}, x1], 
  G415 -> G[{1, I/z1, (-I)/z1}, x1], G416 -> G[{1, I/z1, I/z1}, x1], 
  G417 -> G[{1, I/z1, (-I)*z1}, x1], G418 -> G[{1, I/z1, I*z1}, x1], 
  G419 -> G[{1, (-I)*z1, 0}, x1], G420 -> G[{1, (-I)*z1, (-I)/z1}, x1], 
  G421 -> G[{1, (-I)*z1, I/z1}, x1], G422 -> G[{1, (-I)*z1, (-I)*z1}, x1], 
  G423 -> G[{1, (-I)*z1, I*z1}, x1], G424 -> G[{1, I*z1, 0}, x1], 
  G425 -> G[{1, I*z1, (-I)/z1}, x1], G426 -> G[{1, I*z1, I/z1}, x1], 
  G427 -> G[{1, I*z1, (-I)*z1}, x1], G428 -> G[{1, I*z1, I*z1}, x1], 
  G429 -> G[{1, -zp^(-1), 0}, x2], G430 -> G[{1, -zp^(-1), 0}, xp], 
  G431 -> G[{1, -zp^(-1), 1}, x2], G432 -> G[{1, -zp^(-1), 1}, xp], 
  G433 -> G[{1, -zp^(-1), -zp^(-1)}, x2], 
  G434 -> G[{1, -zp^(-1), (-1 + zp)/(2*zp)}, x2], 
  G435 -> G[{1, -zp^(-1), (-1 + zp)/zp}, x2], 
  G436 -> G[{1, (-1 + zp)/(2*zp), 0}, x2], 
  G437 -> G[{1, (-1 + zp)/(2*zp), 1}, x2], 
  G438 -> G[{1, (-1 + zp)/(2*zp), -zp^(-1)}, x2], 
  G439 -> G[{1, (-1 + zp)/(2*zp), (-1 + zp)/(2*zp)}, x2], 
  G440 -> G[{1, (-1 + zp)/(2*zp), (-1 + zp)/zp}, x2], 
  G441 -> G[{1, (-1 + zp)/zp, 0}, x2], G442 -> G[{1, (-1 + zp)/zp, 1}, x2], 
  G443 -> G[{1, (-1 + zp)/zp, -zp^(-1)}, x2], 
  G444 -> G[{1, (-1 + zp)/zp, (-1 + zp)/(2*zp)}, x2], 
  G445 -> G[{1, (-1 + zp)/zp, (-1 + zp)/zp}, x2], G446 -> G[{1, -zp, 0}, xp], 
  G447 -> G[{1, -zp, 1}, xp], G448 -> G[{1, zp, 0}, xp], 
  G449 -> G[{1, zp, 1}, xp], G450 -> G[{xp^(-1), 0, 0}, z2], 
  G451 -> G[{xp^(-1), 0, 1}, z2], G452 -> G[{xp^(-1), 0, xp^(-1)}, z2], 
  G453 -> G[{xp^(-1), 0, (1 + xp)/xp}, z2], G454 -> G[{xp^(-1), 1, 0}, z2], 
  G455 -> G[{xp^(-1), 1, 1}, z2], G456 -> G[{xp^(-1), 1, xp^(-1)}, z2], 
  G457 -> G[{xp^(-1), 1, (1 + xp)/xp}, z2], 
  G458 -> G[{xp^(-1), xp^(-1), 0}, z2], G459 -> G[{xp^(-1), xp^(-1), 1}, z2], 
  G460 -> G[{xp^(-1), xp^(-1), xp^(-1)}, z2], 
  G461 -> G[{xp^(-1), xp^(-1), (1 + xp)/xp}, z2], 
  G462 -> G[{xp^(-1), (1 + xp)/(2*xp), 0}, z2], 
  G463 -> G[{xp^(-1), (1 + xp)/(2*xp), 1}, z2], 
  G464 -> G[{xp^(-1), (1 + xp)/(2*xp), xp^(-1)}, z2], 
  G465 -> G[{xp^(-1), (1 + xp)/(2*xp), (1 + xp)/xp}, z2], 
  G466 -> G[{xp^(-1), (1 + xp)/xp, 0}, z2], 
  G467 -> G[{xp^(-1), (1 + xp)/xp, 1}, z2], 
  G468 -> G[{xp^(-1), (1 + xp)/xp, xp^(-1)}, z2], 
  G469 -> G[{xp^(-1), (1 + xp)/xp, (1 + xp)/xp}, z2], 
  G470 -> G[{xp, 0, 0}, zp], G471 -> G[{xp, 0, 1}, zp], 
  G472 -> G[{xp, 1, 0}, zp], G473 -> G[{xp, 1, 1}, zp], 
  G474 -> G[{(1 + xp)/(2*xp), 0, 0}, z2], 
  G475 -> G[{(1 + xp)/(2*xp), 0, 1}, z2], 
  G476 -> G[{(1 + xp)/(2*xp), 0, xp^(-1)}, z2], 
  G477 -> G[{(1 + xp)/(2*xp), 0, (1 + xp)/xp}, z2], 
  G478 -> G[{(1 + xp)/(2*xp), 1, 0}, z2], 
  G479 -> G[{(1 + xp)/(2*xp), 1, 1}, z2], 
  G480 -> G[{(1 + xp)/(2*xp), 1, xp^(-1)}, z2], 
  G481 -> G[{(1 + xp)/(2*xp), 1, (1 + xp)/xp}, z2], 
  G482 -> G[{(1 + xp)/(2*xp), xp^(-1), 0}, z2], 
  G483 -> G[{(1 + xp)/(2*xp), xp^(-1), 1}, z2], 
  G484 -> G[{(1 + xp)/(2*xp), xp^(-1), xp^(-1)}, z2], 
  G485 -> G[{(1 + xp)/(2*xp), xp^(-1), (1 + xp)/xp}, z2], 
  G486 -> G[{(1 + xp)/(2*xp), (1 + xp)/(2*xp), 0}, z2], 
  G487 -> G[{(1 + xp)/(2*xp), (1 + xp)/(2*xp), 1}, z2], 
  G488 -> G[{(1 + xp)/(2*xp), (1 + xp)/(2*xp), xp^(-1)}, z2], 
  G489 -> G[{(1 + xp)/(2*xp), (1 + xp)/(2*xp), (1 + xp)/xp}, z2], 
  G490 -> G[{(1 + xp)/(2*xp), (1 + xp)/xp, 0}, z2], 
  G491 -> G[{(1 + xp)/(2*xp), (1 + xp)/xp, 1}, z2], 
  G492 -> G[{(1 + xp)/(2*xp), (1 + xp)/xp, xp^(-1)}, z2], 
  G493 -> G[{(1 + xp)/(2*xp), (1 + xp)/xp, (1 + xp)/xp}, z2], 
  G494 -> G[{(1 + xp)/xp, 0, 0}, z2], G495 -> G[{(1 + xp)/xp, 0, 1}, z2], 
  G496 -> G[{(1 + xp)/xp, 0, xp^(-1)}, z2], 
  G497 -> G[{(1 + xp)/xp, 0, (1 + xp)/xp}, z2], 
  G498 -> G[{(1 + xp)/xp, 1, 0}, z2], G499 -> G[{(1 + xp)/xp, 1, 1}, z2], 
  G500 -> G[{(1 + xp)/xp, 1, xp^(-1)}, z2], 
  G501 -> G[{(1 + xp)/xp, 1, (1 + xp)/xp}, z2], 
  G502 -> G[{(1 + xp)/xp, xp^(-1), 0}, z2], 
  G503 -> G[{(1 + xp)/xp, xp^(-1), 1}, z2], 
  G504 -> G[{(1 + xp)/xp, xp^(-1), xp^(-1)}, z2], 
  G505 -> G[{(1 + xp)/xp, xp^(-1), (1 + xp)/xp}, z2], 
  G506 -> G[{(1 + xp)/xp, (1 + xp)/(2*xp), 0}, z2], 
  G507 -> G[{(1 + xp)/xp, (1 + xp)/(2*xp), 1}, z2], 
  G508 -> G[{(1 + xp)/xp, (1 + xp)/(2*xp), xp^(-1)}, z2], 
  G509 -> G[{(1 + xp)/xp, (1 + xp)/(2*xp), (1 + xp)/xp}, z2], 
  G510 -> G[{(1 + xp)/xp, (1 + xp)/xp, 0}, z2], 
  G511 -> G[{(1 + xp)/xp, (1 + xp)/xp, 1}, z2], 
  G512 -> G[{(1 + xp)/xp, (1 + xp)/xp, xp^(-1)}, z2], 
  G513 -> G[{(1 + xp)/xp, (1 + xp)/xp, (1 + xp)/xp}, z2], 
  G514 -> G[{(-I)/z1, -1, 0}, x1], G515 -> G[{(-I)/z1, -1, (-I)/z1}, x1], 
  G516 -> G[{(-I)/z1, -1, I/z1}, x1], G517 -> G[{(-I)/z1, -1, (-I)*z1}, x1], 
  G518 -> G[{(-I)/z1, -1, I*z1}, x1], G519 -> G[{(-I)/z1, 0, 0}, x1], 
  G520 -> G[{(-I)/z1, 0, (-I)/z1}, x1], G521 -> G[{(-I)/z1, 0, I/z1}, x1], 
  G522 -> G[{(-I)/z1, 0, (-I)*z1}, x1], G523 -> G[{(-I)/z1, 0, I*z1}, x1], 
  G524 -> G[{(-I)/z1, 1, 0}, x1], G525 -> G[{(-I)/z1, 1, (-I)/z1}, x1], 
  G526 -> G[{(-I)/z1, 1, I/z1}, x1], G527 -> G[{(-I)/z1, 1, (-I)*z1}, x1], 
  G528 -> G[{(-I)/z1, 1, I*z1}, x1], G529 -> G[{(-I)/z1, (-I)/z1, 0}, x1], 
  G530 -> G[{(-I)/z1, (-I)/z1, (-I)/z1}, x1], 
  G531 -> G[{(-I)/z1, (-I)/z1, I/z1}, x1], 
  G532 -> G[{(-I)/z1, (-I)/z1, (-I)*z1}, x1], 
  G533 -> G[{(-I)/z1, (-I)/z1, I*z1}, x1], G534 -> G[{(-I)/z1, I/z1, 0}, x1], 
  G535 -> G[{(-I)/z1, I/z1, (-I)/z1}, x1], 
  G536 -> G[{(-I)/z1, I/z1, I/z1}, x1], 
  G537 -> G[{(-I)/z1, I/z1, (-I)*z1}, x1], 
  G538 -> G[{(-I)/z1, I/z1, I*z1}, x1], G539 -> G[{(-I)/z1, (-I)*z1, 0}, x1], 
  G540 -> G[{(-I)/z1, (-I)*z1, (-I)/z1}, x1], 
  G541 -> G[{(-I)/z1, (-I)*z1, I/z1}, x1], 
  G542 -> G[{(-I)/z1, (-I)*z1, (-I)*z1}, x1], 
  G543 -> G[{(-I)/z1, (-I)*z1, I*z1}, x1], G544 -> G[{(-I)/z1, I*z1, 0}, x1], 
  G545 -> G[{(-I)/z1, I*z1, (-I)/z1}, x1], 
  G546 -> G[{(-I)/z1, I*z1, I/z1}, x1], 
  G547 -> G[{(-I)/z1, I*z1, (-I)*z1}, x1], 
  G548 -> G[{(-I)/z1, I*z1, I*z1}, x1], G549 -> G[{I/z1, -1, 0}, x1], 
  G550 -> G[{I/z1, -1, (-I)/z1}, x1], G551 -> G[{I/z1, -1, I/z1}, x1], 
  G552 -> G[{I/z1, -1, (-I)*z1}, x1], G553 -> G[{I/z1, -1, I*z1}, x1], 
  G554 -> G[{I/z1, 0, 0}, x1], G555 -> G[{I/z1, 0, (-I)/z1}, x1], 
  G556 -> G[{I/z1, 0, I/z1}, x1], G557 -> G[{I/z1, 0, (-I)*z1}, x1], 
  G558 -> G[{I/z1, 0, I*z1}, x1], G559 -> G[{I/z1, 1, 0}, x1], 
  G560 -> G[{I/z1, 1, (-I)/z1}, x1], G561 -> G[{I/z1, 1, I/z1}, x1], 
  G562 -> G[{I/z1, 1, (-I)*z1}, x1], G563 -> G[{I/z1, 1, I*z1}, x1], 
  G564 -> G[{I/z1, (-I)/z1, 0}, x1], G565 -> G[{I/z1, (-I)/z1, (-I)/z1}, x1], 
  G566 -> G[{I/z1, (-I)/z1, I/z1}, x1], 
  G567 -> G[{I/z1, (-I)/z1, (-I)*z1}, x1], 
  G568 -> G[{I/z1, (-I)/z1, I*z1}, x1], G569 -> G[{I/z1, I/z1, 0}, x1], 
  G570 -> G[{I/z1, I/z1, (-I)/z1}, x1], G571 -> G[{I/z1, I/z1, I/z1}, x1], 
  G572 -> G[{I/z1, I/z1, (-I)*z1}, x1], G573 -> G[{I/z1, I/z1, I*z1}, x1], 
  G574 -> G[{I/z1, (-I)*z1, 0}, x1], G575 -> G[{I/z1, (-I)*z1, (-I)/z1}, x1], 
  G576 -> G[{I/z1, (-I)*z1, I/z1}, x1], 
  G577 -> G[{I/z1, (-I)*z1, (-I)*z1}, x1], 
  G578 -> G[{I/z1, (-I)*z1, I*z1}, x1], G579 -> G[{I/z1, I*z1, 0}, x1], 
  G580 -> G[{I/z1, I*z1, (-I)/z1}, x1], G581 -> G[{I/z1, I*z1, I/z1}, x1], 
  G582 -> G[{I/z1, I*z1, (-I)*z1}, x1], G583 -> G[{I/z1, I*z1, I*z1}, x1], 
  G584 -> G[{(-I)*z1, -1, 0}, x1], G585 -> G[{(-I)*z1, -1, (-I)/z1}, x1], 
  G586 -> G[{(-I)*z1, -1, I/z1}, x1], G587 -> G[{(-I)*z1, -1, (-I)*z1}, x1], 
  G588 -> G[{(-I)*z1, -1, I*z1}, x1], G589 -> G[{(-I)*z1, 0, 0}, x1], 
  G590 -> G[{(-I)*z1, 0, (-I)/z1}, x1], G591 -> G[{(-I)*z1, 0, I/z1}, x1], 
  G592 -> G[{(-I)*z1, 0, (-I)*z1}, x1], G593 -> G[{(-I)*z1, 0, I*z1}, x1], 
  G594 -> G[{(-I)*z1, 1, 0}, x1], G595 -> G[{(-I)*z1, 1, (-I)/z1}, x1], 
  G596 -> G[{(-I)*z1, 1, I/z1}, x1], G597 -> G[{(-I)*z1, 1, (-I)*z1}, x1], 
  G598 -> G[{(-I)*z1, 1, I*z1}, x1], G599 -> G[{(-I)*z1, (-I)/z1, 0}, x1], 
  G600 -> G[{(-I)*z1, (-I)/z1, (-I)/z1}, x1], 
  G601 -> G[{(-I)*z1, (-I)/z1, I/z1}, x1], 
  G602 -> G[{(-I)*z1, (-I)/z1, (-I)*z1}, x1], 
  G603 -> G[{(-I)*z1, (-I)/z1, I*z1}, x1], G604 -> G[{(-I)*z1, I/z1, 0}, x1], 
  G605 -> G[{(-I)*z1, I/z1, (-I)/z1}, x1], 
  G606 -> G[{(-I)*z1, I/z1, I/z1}, x1], 
  G607 -> G[{(-I)*z1, I/z1, (-I)*z1}, x1], 
  G608 -> G[{(-I)*z1, I/z1, I*z1}, x1], G609 -> G[{(-I)*z1, (-I)*z1, 0}, x1], 
  G610 -> G[{(-I)*z1, (-I)*z1, (-I)/z1}, x1], 
  G611 -> G[{(-I)*z1, (-I)*z1, I/z1}, x1], 
  G612 -> G[{(-I)*z1, (-I)*z1, (-I)*z1}, x1], 
  G613 -> G[{(-I)*z1, (-I)*z1, I*z1}, x1], G614 -> G[{(-I)*z1, I*z1, 0}, x1], 
  G615 -> G[{(-I)*z1, I*z1, (-I)/z1}, x1], 
  G616 -> G[{(-I)*z1, I*z1, I/z1}, x1], 
  G617 -> G[{(-I)*z1, I*z1, (-I)*z1}, x1], 
  G618 -> G[{(-I)*z1, I*z1, I*z1}, x1], G619 -> G[{I*z1, -1, 0}, x1], 
  G620 -> G[{I*z1, -1, (-I)/z1}, x1], G621 -> G[{I*z1, -1, I/z1}, x1], 
  G622 -> G[{I*z1, -1, (-I)*z1}, x1], G623 -> G[{I*z1, -1, I*z1}, x1], 
  G624 -> G[{I*z1, 0, 0}, x1], G625 -> G[{I*z1, 0, (-I)/z1}, x1], 
  G626 -> G[{I*z1, 0, I/z1}, x1], G627 -> G[{I*z1, 0, (-I)*z1}, x1], 
  G628 -> G[{I*z1, 0, I*z1}, x1], G629 -> G[{I*z1, 1, 0}, x1], 
  G630 -> G[{I*z1, 1, (-I)/z1}, x1], G631 -> G[{I*z1, 1, I/z1}, x1], 
  G632 -> G[{I*z1, 1, (-I)*z1}, x1], G633 -> G[{I*z1, 1, I*z1}, x1], 
  G634 -> G[{I*z1, (-I)/z1, 0}, x1], G635 -> G[{I*z1, (-I)/z1, (-I)/z1}, x1], 
  G636 -> G[{I*z1, (-I)/z1, I/z1}, x1], 
  G637 -> G[{I*z1, (-I)/z1, (-I)*z1}, x1], 
  G638 -> G[{I*z1, (-I)/z1, I*z1}, x1], G639 -> G[{I*z1, I/z1, 0}, x1], 
  G640 -> G[{I*z1, I/z1, (-I)/z1}, x1], G641 -> G[{I*z1, I/z1, I/z1}, x1], 
  G642 -> G[{I*z1, I/z1, (-I)*z1}, x1], G643 -> G[{I*z1, I/z1, I*z1}, x1], 
  G644 -> G[{I*z1, (-I)*z1, 0}, x1], G645 -> G[{I*z1, (-I)*z1, (-I)/z1}, x1], 
  G646 -> G[{I*z1, (-I)*z1, I/z1}, x1], 
  G647 -> G[{I*z1, (-I)*z1, (-I)*z1}, x1], 
  G648 -> G[{I*z1, (-I)*z1, I*z1}, x1], G649 -> G[{I*z1, I*z1, 0}, x1], 
  G650 -> G[{I*z1, I*z1, (-I)/z1}, x1], G651 -> G[{I*z1, I*z1, I/z1}, x1], 
  G652 -> G[{I*z1, I*z1, (-I)*z1}, x1], G653 -> G[{I*z1, I*z1, I*z1}, x1], 
  G654 -> G[{-zp^(-1), 0, 0}, x2], G655 -> G[{-zp^(-1), 0, 0}, xp], 
  G656 -> G[{-zp^(-1), 0, 1}, x2], G657 -> G[{-zp^(-1), 0, 1}, xp], 
  G658 -> G[{-zp^(-1), 0, -zp^(-1)}, x2], 
  G659 -> G[{-zp^(-1), 0, (-1 + zp)/(2*zp)}, x2], 
  G660 -> G[{-zp^(-1), 0, (-1 + zp)/zp}, x2], 
  G661 -> G[{-zp^(-1), 1, 0}, x2], G662 -> G[{-zp^(-1), 1, 0}, xp], 
  G663 -> G[{-zp^(-1), 1, 1}, x2], G664 -> G[{-zp^(-1), 1, 1}, xp], 
  G665 -> G[{-zp^(-1), 1, -zp^(-1)}, x2], 
  G666 -> G[{-zp^(-1), 1, (-1 + zp)/(2*zp)}, x2], 
  G667 -> G[{-zp^(-1), 1, (-1 + zp)/zp}, x2], 
  G668 -> G[{-zp^(-1), -zp^(-1), 0}, x2], 
  G669 -> G[{-zp^(-1), -zp^(-1), 1}, x2], 
  G670 -> G[{-zp^(-1), -zp^(-1), -zp^(-1)}, x2], 
  G671 -> G[{-zp^(-1), -zp^(-1), (-1 + zp)/(2*zp)}, x2], 
  G672 -> G[{-zp^(-1), -zp^(-1), (-1 + zp)/zp}, x2], 
  G673 -> G[{-zp^(-1), (-1 + zp)/(2*zp), 0}, x2], 
  G674 -> G[{-zp^(-1), (-1 + zp)/(2*zp), 1}, x2], 
  G675 -> G[{-zp^(-1), (-1 + zp)/(2*zp), -zp^(-1)}, x2], 
  G676 -> G[{-zp^(-1), (-1 + zp)/(2*zp), (-1 + zp)/(2*zp)}, x2], 
  G677 -> G[{-zp^(-1), (-1 + zp)/(2*zp), (-1 + zp)/zp}, x2], 
  G678 -> G[{-zp^(-1), (-1 + zp)/zp, 0}, x2], 
  G679 -> G[{-zp^(-1), (-1 + zp)/zp, 1}, x2], 
  G680 -> G[{-zp^(-1), (-1 + zp)/zp, -zp^(-1)}, x2], 
  G681 -> G[{-zp^(-1), (-1 + zp)/zp, (-1 + zp)/(2*zp)}, x2], 
  G682 -> G[{-zp^(-1), (-1 + zp)/zp, (-1 + zp)/zp}, x2], 
  G683 -> G[{(-1 + zp)/(2*zp), 0, 0}, x2], 
  G684 -> G[{(-1 + zp)/(2*zp), 0, 1}, x2], 
  G685 -> G[{(-1 + zp)/(2*zp), 0, -zp^(-1)}, x2], 
  G686 -> G[{(-1 + zp)/(2*zp), 0, (-1 + zp)/(2*zp)}, x2], 
  G687 -> G[{(-1 + zp)/(2*zp), 0, (-1 + zp)/zp}, x2], 
  G688 -> G[{(-1 + zp)/(2*zp), 1, 0}, x2], 
  G689 -> G[{(-1 + zp)/(2*zp), 1, 1}, x2], 
  G690 -> G[{(-1 + zp)/(2*zp), 1, -zp^(-1)}, x2], 
  G691 -> G[{(-1 + zp)/(2*zp), 1, (-1 + zp)/(2*zp)}, x2], 
  G692 -> G[{(-1 + zp)/(2*zp), 1, (-1 + zp)/zp}, x2], 
  G693 -> G[{(-1 + zp)/(2*zp), -zp^(-1), 0}, x2], 
  G694 -> G[{(-1 + zp)/(2*zp), -zp^(-1), 1}, x2], 
  G695 -> G[{(-1 + zp)/(2*zp), -zp^(-1), -zp^(-1)}, x2], 
  G696 -> G[{(-1 + zp)/(2*zp), -zp^(-1), (-1 + zp)/(2*zp)}, x2], 
  G697 -> G[{(-1 + zp)/(2*zp), -zp^(-1), (-1 + zp)/zp}, x2], 
  G698 -> G[{(-1 + zp)/(2*zp), (-1 + zp)/(2*zp), 0}, x2], 
  G699 -> G[{(-1 + zp)/(2*zp), (-1 + zp)/(2*zp), 1}, x2], 
  G700 -> G[{(-1 + zp)/(2*zp), (-1 + zp)/(2*zp), -zp^(-1)}, x2], 
  G701 -> G[{(-1 + zp)/(2*zp), (-1 + zp)/(2*zp), (-1 + zp)/(2*zp)}, x2], 
  G702 -> G[{(-1 + zp)/(2*zp), (-1 + zp)/(2*zp), (-1 + zp)/zp}, x2], 
  G703 -> G[{(-1 + zp)/(2*zp), (-1 + zp)/zp, 0}, x2], 
  G704 -> G[{(-1 + zp)/(2*zp), (-1 + zp)/zp, 1}, x2], 
  G705 -> G[{(-1 + zp)/(2*zp), (-1 + zp)/zp, -zp^(-1)}, x2], 
  G706 -> G[{(-1 + zp)/(2*zp), (-1 + zp)/zp, (-1 + zp)/(2*zp)}, x2], 
  G707 -> G[{(-1 + zp)/(2*zp), (-1 + zp)/zp, (-1 + zp)/zp}, x2], 
  G708 -> G[{(-1 + zp)/zp, 0, 0}, x2], G709 -> G[{(-1 + zp)/zp, 0, 1}, x2], 
  G710 -> G[{(-1 + zp)/zp, 0, -zp^(-1)}, x2], 
  G711 -> G[{(-1 + zp)/zp, 0, (-1 + zp)/(2*zp)}, x2], 
  G712 -> G[{(-1 + zp)/zp, 0, (-1 + zp)/zp}, x2], 
  G713 -> G[{(-1 + zp)/zp, 1, 0}, x2], G714 -> G[{(-1 + zp)/zp, 1, 1}, x2], 
  G715 -> G[{(-1 + zp)/zp, 1, -zp^(-1)}, x2], 
  G716 -> G[{(-1 + zp)/zp, 1, (-1 + zp)/(2*zp)}, x2], 
  G717 -> G[{(-1 + zp)/zp, 1, (-1 + zp)/zp}, x2], 
  G718 -> G[{(-1 + zp)/zp, -zp^(-1), 0}, x2], 
  G719 -> G[{(-1 + zp)/zp, -zp^(-1), 1}, x2], 
  G720 -> G[{(-1 + zp)/zp, -zp^(-1), -zp^(-1)}, x2], 
  G721 -> G[{(-1 + zp)/zp, -zp^(-1), (-1 + zp)/(2*zp)}, x2], 
  G722 -> G[{(-1 + zp)/zp, -zp^(-1), (-1 + zp)/zp}, x2], 
  G723 -> G[{(-1 + zp)/zp, (-1 + zp)/(2*zp), 0}, x2], 
  G724 -> G[{(-1 + zp)/zp, (-1 + zp)/(2*zp), 1}, x2], 
  G725 -> G[{(-1 + zp)/zp, (-1 + zp)/(2*zp), -zp^(-1)}, x2], 
  G726 -> G[{(-1 + zp)/zp, (-1 + zp)/(2*zp), (-1 + zp)/(2*zp)}, x2], 
  G727 -> G[{(-1 + zp)/zp, (-1 + zp)/(2*zp), (-1 + zp)/zp}, x2], 
  G728 -> G[{(-1 + zp)/zp, (-1 + zp)/zp, 0}, x2], 
  G729 -> G[{(-1 + zp)/zp, (-1 + zp)/zp, 1}, x2], 
  G730 -> G[{(-1 + zp)/zp, (-1 + zp)/zp, -zp^(-1)}, x2], 
  G731 -> G[{(-1 + zp)/zp, (-1 + zp)/zp, (-1 + zp)/(2*zp)}, x2], 
  G732 -> G[{(-1 + zp)/zp, (-1 + zp)/zp, (-1 + zp)/zp}, x2], 
  G733 -> G[{-zp, 0, 0}, xp], G734 -> G[{-zp, 0, 1}, xp], 
  G735 -> G[{-zp, 1, 0}, xp], G736 -> G[{-zp, 1, 1}, xp], 
  G737 -> G[{zp, 0, 0}, xp], G738 -> G[{zp, 0, 1}, xp], 
  G739 -> G[{zp, 1, 0}, xp], G740 -> G[{zp, 1, 1}, xp], 
  G741 -> G[{-1, -1, -1, 0}, xp], G742 -> G[{-1, -1, 0, -1}, xp], 
  G743 -> G[{-1, -1, 0, 0}, xp], G744 -> G[{-1, -1, 0, 1}, xp], 
  G745 -> G[{-1, -1, (-I)/z1, 0}, x1], G746 -> G[{-1, -1, I/z1, 0}, x1], 
  G747 -> G[{-1, -1, (-I)*z1, 0}, x1], G748 -> G[{-1, -1, I*z1, 0}, x1], 
  G749 -> G[{-1, -1, -zp^(-1), 0}, xp], G750 -> G[{-1, -1, -zp, 0}, xp], 
  G751 -> G[{-1, 0, -1, -1}, xp], G752 -> G[{-1, 0, -1, 0}, xp], 
  G753 -> G[{-1, 0, -1, 1}, xp], G754 -> G[{-1, 0, 0, -1}, xp], 
  G755 -> G[{-1, 0, 0, 0}, xp], G756 -> G[{-1, 0, 0, 1}, xp], 
  G757 -> G[{-1, 0, 0, 1}, zp], G758 -> G[{-1, 0, 1, -1}, xp], 
  G759 -> G[{-1, 0, 1, 0}, xp], G760 -> G[{-1, 0, 1, 0}, zp], 
  G761 -> G[{-1, 0, 1, 1}, xp], G762 -> G[{-1, 0, 1, 1}, zp], 
  G763 -> G[{-1, 0, (-I)/z1, 0}, x1], G764 -> G[{-1, 0, I/z1, 0}, x1], 
  G765 -> G[{-1, 0, (-I)*z1, 0}, x1], G766 -> G[{-1, 0, I*z1, 0}, x1], 
  G767 -> G[{-1, 0, -zp^(-1), 0}, xp], G768 -> G[{-1, 0, -zp, 0}, xp], 
  G769 -> G[{-1, 1, 0, 0}, xp], G770 -> G[{-1, 1, 0, 0}, zp], 
  G771 -> G[{-1, 1, 1, 0}, zp], G772 -> G[{-1, 1, (-I)/z1, 0}, x1], 
  G773 -> G[{-1, 1, I/z1, 0}, x1], G774 -> G[{-1, 1, (-I)*z1, 0}, x1], 
  G775 -> G[{-1, 1, I*z1, 0}, x1], G776 -> G[{-1, (-I)/z1, -1, 0}, x1], 
  G777 -> G[{-1, (-I)/z1, 0, 0}, x1], G778 -> G[{-1, (-I)/z1, 1, 0}, x1], 
  G779 -> G[{-1, (-I)/z1, (-I)/z1, 0}, x1], 
  G780 -> G[{-1, (-I)/z1, I/z1, 0}, x1], 
  G781 -> G[{-1, (-I)/z1, (-I)*z1, 0}, x1], 
  G782 -> G[{-1, (-I)/z1, I*z1, 0}, x1], G783 -> G[{-1, I/z1, -1, 0}, x1], 
  G784 -> G[{-1, I/z1, 0, 0}, x1], G785 -> G[{-1, I/z1, 1, 0}, x1], 
  G786 -> G[{-1, I/z1, (-I)/z1, 0}, x1], G787 -> G[{-1, I/z1, I/z1, 0}, x1], 
  G788 -> G[{-1, I/z1, (-I)*z1, 0}, x1], G789 -> G[{-1, I/z1, I*z1, 0}, x1], 
  G790 -> G[{-1, (-I)*z1, -1, 0}, x1], G791 -> G[{-1, (-I)*z1, 0, 0}, x1], 
  G792 -> G[{-1, (-I)*z1, 1, 0}, x1], 
  G793 -> G[{-1, (-I)*z1, (-I)/z1, 0}, x1], 
  G794 -> G[{-1, (-I)*z1, I/z1, 0}, x1], 
  G795 -> G[{-1, (-I)*z1, (-I)*z1, 0}, x1], 
  G796 -> G[{-1, (-I)*z1, I*z1, 0}, x1], G797 -> G[{-1, I*z1, -1, 0}, x1], 
  G798 -> G[{-1, I*z1, 0, 0}, x1], G799 -> G[{-1, I*z1, 1, 0}, x1], 
  G800 -> G[{-1, I*z1, (-I)/z1, 0}, x1], G801 -> G[{-1, I*z1, I/z1, 0}, x1], 
  G802 -> G[{-1, I*z1, (-I)*z1, 0}, x1], G803 -> G[{-1, I*z1, I*z1, 0}, x1], 
  G804 -> G[{-1, -zp^(-1), 0, 0}, xp], G805 -> G[{-1, -zp^(-1), 0, 1}, xp], 
  G806 -> G[{-1, -zp, 0, 0}, xp], G807 -> G[{-1, -zp, 0, 1}, xp], 
  G808 -> G[{0, -1, -1, -1}, xp], G809 -> G[{0, -1, -1, 0}, xp], 
  G810 -> G[{0, -1, -1, 1}, xp], G811 -> G[{0, -1, 0, -1}, xp], 
  G812 -> G[{0, -1, 0, 0}, xp], G813 -> G[{0, -1, 0, 1}, xp], 
  G814 -> G[{0, -1, 0, 1}, zp], G815 -> G[{0, -1, 1, -1}, xp], 
  G816 -> G[{0, -1, 1, 0}, xp], G817 -> G[{0, -1, 1, 0}, zp], 
  G818 -> G[{0, -1, 1, 1}, xp], G819 -> G[{0, -1, (-I)/z1, 0}, x1], 
  G820 -> G[{0, -1, I/z1, 0}, x1], G821 -> G[{0, -1, (-I)*z1, 0}, x1], 
  G822 -> G[{0, -1, I*z1, 0}, x1], G823 -> G[{0, -1, -zp^(-1), 0}, xp], 
  G824 -> G[{0, -1, -zp, 0}, xp], G825 -> G[{0, 0, -1, -1}, xp], 
  G826 -> G[{0, 0, -1, 0}, xp], G827 -> G[{0, 0, -1, 1}, xp], 
  G828 -> G[{0, 0, 0, -1}, xp], G829 -> G[{0, 0, 0, 0}, x2], 
  G830 -> G[{0, 0, 0, 0}, xp], G831 -> G[{0, 0, 0, 0}, zp], 
  G832 -> G[{0, 0, 0, 1}, xp], G833 -> G[{0, 0, 0, 1}, zp], 
  G834 -> G[{0, 0, 0, (-1 + zp)/zp}, x2], G835 -> G[{0, 0, 1, -1}, xp], 
  G836 -> G[{0, 0, 1, 0}, x2], G837 -> G[{0, 0, 1, 0}, xp], 
  G838 -> G[{0, 0, 1, 0}, z2], G839 -> G[{0, 0, 1, 0}, zp], 
  G840 -> G[{0, 0, 1, 1}, xp], G841 -> G[{0, 0, 1, 1}, zp], 
  G842 -> G[{0, 0, 1, (1 + xp)/xp}, z2], 
  G843 -> G[{0, 0, 1, (-1 + zp)/zp}, x2], G844 -> G[{0, 0, xp^(-1), 0}, z2], 
  G845 -> G[{0, 0, xp^(-1), (1 + xp)/xp}, z2], G846 -> G[{0, 0, xp, 0}, zp], 
  G847 -> G[{0, 0, (-I)/z1, 0}, x1], G848 -> G[{0, 0, I/z1, 0}, x1], 
  G849 -> G[{0, 0, (-I)*z1, 0}, x1], G850 -> G[{0, 0, I*z1, 0}, x1], 
  G851 -> G[{0, 0, -zp^(-1), 0}, x2], G852 -> G[{0, 0, -zp^(-1), 0}, xp], 
  G853 -> G[{0, 0, -zp^(-1), (-1 + zp)/zp}, x2], 
  G854 -> G[{0, 0, (-1 + zp)/(2*zp), 0}, x2], 
  G855 -> G[{0, 0, (-1 + zp)/(2*zp), (-1 + zp)/zp}, x2], 
  G856 -> G[{0, 0, (-1 + zp)/zp, 0}, x2], 
  G857 -> G[{0, 0, (-1 + zp)/zp, (-1 + zp)/zp}, x2], 
  G858 -> G[{0, 0, -zp, 0}, xp], G859 -> G[{0, 0, zp, 0}, xp], 
  G860 -> G[{0, 1, -1, -1}, xp], G861 -> G[{0, 1, -1, 0}, xp], 
  G862 -> G[{0, 1, -1, 0}, zp], G863 -> G[{0, 1, -1, 1}, xp], 
  G864 -> G[{0, 1, 0, -1}, xp], G865 -> G[{0, 1, 0, 0}, x2], 
  G866 -> G[{0, 1, 0, 0}, xp], G867 -> G[{0, 1, 0, 0}, z2], 
  G868 -> G[{0, 1, 0, 0}, zp], G869 -> G[{0, 1, 0, 1}, xp], 
  G870 -> G[{0, 1, 0, 1}, zp], G871 -> G[{0, 1, 0, (1 + xp)/xp}, z2], 
  G872 -> G[{0, 1, 0, (-1 + zp)/zp}, x2], G873 -> G[{0, 1, 1, -1}, xp], 
  G874 -> G[{0, 1, 1, 0}, x2], G875 -> G[{0, 1, 1, 0}, xp], 
  G876 -> G[{0, 1, 1, 0}, z2], G877 -> G[{0, 1, 1, 0}, zp], 
  G878 -> G[{0, 1, 1, 1}, xp], G879 -> G[{0, 1, 1, 1}, zp], 
  G880 -> G[{0, 1, 1, (1 + xp)/xp}, z2], 
  G881 -> G[{0, 1, 1, (-1 + zp)/zp}, x2], G882 -> G[{0, 1, xp^(-1), 0}, z2], 
  G883 -> G[{0, 1, xp^(-1), (1 + xp)/xp}, z2], 
  G884 -> G[{0, 1, (1 + xp)/xp, 0}, z2], 
  G885 -> G[{0, 1, (1 + xp)/xp, (1 + xp)/xp}, z2], 
  G886 -> G[{0, 1, (-I)/z1, 0}, x1], G887 -> G[{0, 1, I/z1, 0}, x1], 
  G888 -> G[{0, 1, (-I)*z1, 0}, x1], G889 -> G[{0, 1, I*z1, 0}, x1], 
  G890 -> G[{0, 1, -zp^(-1), 0}, x2], G891 -> G[{0, 1, -zp^(-1), 0}, xp], 
  G892 -> G[{0, 1, -zp^(-1), (-1 + zp)/zp}, x2], 
  G893 -> G[{0, 1, (-1 + zp)/(2*zp), 0}, x2], 
  G894 -> G[{0, 1, (-1 + zp)/(2*zp), (-1 + zp)/zp}, x2], 
  G895 -> G[{0, 1, (-1 + zp)/zp, 0}, x2], 
  G896 -> G[{0, 1, (-1 + zp)/zp, (-1 + zp)/zp}, x2], 
  G897 -> G[{0, 1, -zp, 0}, xp], G898 -> G[{0, 1, zp, 0}, xp], 
  G899 -> G[{0, xp^(-1), 0, 0}, z2], 
  G900 -> G[{0, xp^(-1), 0, (1 + xp)/xp}, z2], 
  G901 -> G[{0, xp^(-1), 1, 0}, z2], 
  G902 -> G[{0, xp^(-1), 1, (1 + xp)/xp}, z2], 
  G903 -> G[{0, xp^(-1), xp^(-1), 0}, z2], 
  G904 -> G[{0, xp^(-1), xp^(-1), (1 + xp)/xp}, z2], 
  G905 -> G[{0, xp^(-1), (1 + xp)/xp, 0}, z2], 
  G906 -> G[{0, xp^(-1), (1 + xp)/xp, (1 + xp)/xp}, z2], 
  G907 -> G[{0, xp, 0, 0}, zp], G908 -> G[{0, xp, 0, 1}, zp], 
  G909 -> G[{0, (1 + xp)/(2*xp), 1, 0}, z2], 
  G910 -> G[{0, (1 + xp)/(2*xp), 1, (1 + xp)/xp}, z2], 
  G911 -> G[{0, (1 + xp)/(2*xp), xp^(-1), 0}, z2], 
  G912 -> G[{0, (1 + xp)/(2*xp), xp^(-1), (1 + xp)/xp}, z2], 
  G913 -> G[{0, (1 + xp)/xp, 1, 0}, z2], 
  G914 -> G[{0, (1 + xp)/xp, 1, (1 + xp)/xp}, z2], 
  G915 -> G[{0, (1 + xp)/xp, xp^(-1), 0}, z2], 
  G916 -> G[{0, (1 + xp)/xp, xp^(-1), (1 + xp)/xp}, z2], 
  G917 -> G[{0, (-I)/z1, -1, 0}, x1], G918 -> G[{0, (-I)/z1, 0, 0}, x1], 
  G919 -> G[{0, (-I)/z1, 1, 0}, x1], G920 -> G[{0, (-I)/z1, (-I)/z1, 0}, x1], 
  G921 -> G[{0, (-I)/z1, I/z1, 0}, x1], 
  G922 -> G[{0, (-I)/z1, (-I)*z1, 0}, x1], 
  G923 -> G[{0, (-I)/z1, I*z1, 0}, x1], G924 -> G[{0, I/z1, -1, 0}, x1], 
  G925 -> G[{0, I/z1, 0, 0}, x1], G926 -> G[{0, I/z1, 1, 0}, x1], 
  G927 -> G[{0, I/z1, (-I)/z1, 0}, x1], G928 -> G[{0, I/z1, I/z1, 0}, x1], 
  G929 -> G[{0, I/z1, (-I)*z1, 0}, x1], G930 -> G[{0, I/z1, I*z1, 0}, x1], 
  G931 -> G[{0, (-I)*z1, -1, 0}, x1], G932 -> G[{0, (-I)*z1, 0, 0}, x1], 
  G933 -> G[{0, (-I)*z1, 1, 0}, x1], G934 -> G[{0, (-I)*z1, (-I)/z1, 0}, x1], 
  G935 -> G[{0, (-I)*z1, I/z1, 0}, x1], 
  G936 -> G[{0, (-I)*z1, (-I)*z1, 0}, x1], 
  G937 -> G[{0, (-I)*z1, I*z1, 0}, x1], G938 -> G[{0, I*z1, -1, 0}, x1], 
  G939 -> G[{0, I*z1, 0, 0}, x1], G940 -> G[{0, I*z1, 1, 0}, x1], 
  G941 -> G[{0, I*z1, (-I)/z1, 0}, x1], G942 -> G[{0, I*z1, I/z1, 0}, x1], 
  G943 -> G[{0, I*z1, (-I)*z1, 0}, x1], G944 -> G[{0, I*z1, I*z1, 0}, x1], 
  G945 -> G[{0, -zp^(-1), 0, 0}, x2], G946 -> G[{0, -zp^(-1), 0, 0}, xp], 
  G947 -> G[{0, -zp^(-1), 0, 1}, xp], 
  G948 -> G[{0, -zp^(-1), 0, (-1 + zp)/zp}, x2], 
  G949 -> G[{0, -zp^(-1), 1, 0}, x2], 
  G950 -> G[{0, -zp^(-1), 1, (-1 + zp)/zp}, x2], 
  G951 -> G[{0, -zp^(-1), -zp^(-1), 0}, x2], 
  G952 -> G[{0, -zp^(-1), -zp^(-1), (-1 + zp)/zp}, x2], 
  G953 -> G[{0, -zp^(-1), (-1 + zp)/(2*zp), 0}, x2], 
  G954 -> G[{0, -zp^(-1), (-1 + zp)/(2*zp), (-1 + zp)/zp}, x2], 
  G955 -> G[{0, -zp^(-1), (-1 + zp)/zp, 0}, x2], 
  G956 -> G[{0, -zp^(-1), (-1 + zp)/zp, (-1 + zp)/zp}, x2], 
  G957 -> G[{0, (-1 + zp)/(2*zp), 0, 0}, x2], 
  G958 -> G[{0, (-1 + zp)/(2*zp), 0, (-1 + zp)/zp}, x2], 
  G959 -> G[{0, (-1 + zp)/(2*zp), 1, 0}, x2], 
  G960 -> G[{0, (-1 + zp)/(2*zp), 1, (-1 + zp)/zp}, x2], 
  G961 -> G[{0, (-1 + zp)/(2*zp), -zp^(-1), 0}, x2], 
  G962 -> G[{0, (-1 + zp)/(2*zp), -zp^(-1), (-1 + zp)/zp}, x2], 
  G963 -> G[{0, (-1 + zp)/(2*zp), (-1 + zp)/(2*zp), 0}, x2], 
  G964 -> G[{0, (-1 + zp)/(2*zp), (-1 + zp)/(2*zp), (-1 + zp)/zp}, x2], 
  G965 -> G[{0, (-1 + zp)/(2*zp), (-1 + zp)/zp, 0}, x2], 
  G966 -> G[{0, (-1 + zp)/(2*zp), (-1 + zp)/zp, (-1 + zp)/zp}, x2], 
  G967 -> G[{0, (-1 + zp)/zp, 0, 0}, x2], 
  G968 -> G[{0, (-1 + zp)/zp, 0, (-1 + zp)/zp}, x2], 
  G969 -> G[{0, (-1 + zp)/zp, 1, 0}, x2], 
  G970 -> G[{0, (-1 + zp)/zp, 1, (-1 + zp)/zp}, x2], 
  G971 -> G[{0, (-1 + zp)/zp, -zp^(-1), 0}, x2], 
  G972 -> G[{0, (-1 + zp)/zp, -zp^(-1), (-1 + zp)/zp}, x2], 
  G973 -> G[{0, (-1 + zp)/zp, (-1 + zp)/(2*zp), 0}, x2], 
  G974 -> G[{0, (-1 + zp)/zp, (-1 + zp)/(2*zp), (-1 + zp)/zp}, x2], 
  G975 -> G[{0, (-1 + zp)/zp, (-1 + zp)/zp, 0}, x2], 
  G976 -> G[{0, (-1 + zp)/zp, (-1 + zp)/zp, (-1 + zp)/zp}, x2], 
  G977 -> G[{0, -zp, 0, 0}, xp], G978 -> G[{0, -zp, 0, 1}, xp], 
  G979 -> G[{0, zp, 0, 0}, xp], G980 -> G[{0, zp, 0, 1}, xp], 
  G981 -> G[{-I, (-I)/z1, (-I)/z1, 0}, x1], 
  G982 -> G[{-I, (-I)/z1, I/z1, 0}, x1], 
  G983 -> G[{-I, (-I)/z1, (-I)*z1, 0}, x1], 
  G984 -> G[{-I, (-I)/z1, I*z1, 0}, x1], 
  G985 -> G[{-I, I/z1, (-I)/z1, 0}, x1], G986 -> G[{-I, I/z1, I/z1, 0}, x1], 
  G987 -> G[{-I, I/z1, (-I)*z1, 0}, x1], G988 -> G[{-I, I/z1, I*z1, 0}, x1], 
  G989 -> G[{-I, (-I)*z1, (-I)/z1, 0}, x1], 
  G990 -> G[{-I, (-I)*z1, I/z1, 0}, x1], 
  G991 -> G[{-I, (-I)*z1, (-I)*z1, 0}, x1], 
  G992 -> G[{-I, (-I)*z1, I*z1, 0}, x1], 
  G993 -> G[{-I, I*z1, (-I)/z1, 0}, x1], G994 -> G[{-I, I*z1, I/z1, 0}, x1], 
  G995 -> G[{-I, I*z1, (-I)*z1, 0}, x1], G996 -> G[{-I, I*z1, I*z1, 0}, x1], 
  G997 -> G[{I, (-I)/z1, (-I)/z1, 0}, x1], 
  G998 -> G[{I, (-I)/z1, I/z1, 0}, x1], 
  G999 -> G[{I, (-I)/z1, (-I)*z1, 0}, x1], 
  G1000 -> G[{I, (-I)/z1, I*z1, 0}, x1], 
  G1001 -> G[{I, I/z1, (-I)/z1, 0}, x1], G1002 -> G[{I, I/z1, I/z1, 0}, x1], 
  G1003 -> G[{I, I/z1, (-I)*z1, 0}, x1], G1004 -> G[{I, I/z1, I*z1, 0}, x1], 
  G1005 -> G[{I, (-I)*z1, (-I)/z1, 0}, x1], 
  G1006 -> G[{I, (-I)*z1, I/z1, 0}, x1], 
  G1007 -> G[{I, (-I)*z1, (-I)*z1, 0}, x1], 
  G1008 -> G[{I, (-I)*z1, I*z1, 0}, x1], 
  G1009 -> G[{I, I*z1, (-I)/z1, 0}, x1], G1010 -> G[{I, I*z1, I/z1, 0}, x1], 
  G1011 -> G[{I, I*z1, (-I)*z1, 0}, x1], G1012 -> G[{I, I*z1, I*z1, 0}, x1], 
  G1013 -> G[{1, -1, 0, 0}, xp], G1014 -> G[{1, -1, 0, 0}, zp], 
  G1015 -> G[{1, -1, 1, 0}, zp], G1016 -> G[{1, -1, (-I)/z1, 0}, x1], 
  G1017 -> G[{1, -1, I/z1, 0}, x1], G1018 -> G[{1, -1, (-I)*z1, 0}, x1], 
  G1019 -> G[{1, -1, I*z1, 0}, x1], G1020 -> G[{1, 0, -1, 0}, xp], 
  G1021 -> G[{1, 0, -1, 0}, zp], G1022 -> G[{1, 0, 0, -1}, xp], 
  G1023 -> G[{1, 0, 0, 0}, x2], G1024 -> G[{1, 0, 0, 0}, xp], 
  G1025 -> G[{1, 0, 0, 0}, z2], G1026 -> G[{1, 0, 0, 0}, zp], 
  G1027 -> G[{1, 0, 0, 1}, xp], G1028 -> G[{1, 0, 0, 1}, zp], 
  G1029 -> G[{1, 0, 0, (1 + xp)/xp}, z2], 
  G1030 -> G[{1, 0, 0, (-1 + zp)/zp}, x2], G1031 -> G[{1, 0, 1, 0}, x2], 
  G1032 -> G[{1, 0, 1, 0}, xp], G1033 -> G[{1, 0, 1, 0}, z2], 
  G1034 -> G[{1, 0, 1, 0}, zp], G1035 -> G[{1, 0, 1, 1}, xp], 
  G1036 -> G[{1, 0, 1, 1}, zp], G1037 -> G[{1, 0, 1, (1 + xp)/xp}, z2], 
  G1038 -> G[{1, 0, 1, (-1 + zp)/zp}, x2], 
  G1039 -> G[{1, 0, xp^(-1), 0}, z2], 
  G1040 -> G[{1, 0, xp^(-1), (1 + xp)/xp}, z2], 
  G1041 -> G[{1, 0, (1 + xp)/xp, 0}, z2], 
  G1042 -> G[{1, 0, (1 + xp)/xp, (1 + xp)/xp}, z2], 
  G1043 -> G[{1, 0, (-I)/z1, 0}, x1], G1044 -> G[{1, 0, I/z1, 0}, x1], 
  G1045 -> G[{1, 0, (-I)*z1, 0}, x1], G1046 -> G[{1, 0, I*z1, 0}, x1], 
  G1047 -> G[{1, 0, -zp^(-1), 0}, x2], G1048 -> G[{1, 0, -zp^(-1), 0}, xp], 
  G1049 -> G[{1, 0, -zp^(-1), (-1 + zp)/zp}, x2], 
  G1050 -> G[{1, 0, (-1 + zp)/(2*zp), 0}, x2], 
  G1051 -> G[{1, 0, (-1 + zp)/(2*zp), (-1 + zp)/zp}, x2], 
  G1052 -> G[{1, 0, (-1 + zp)/zp, 0}, x2], 
  G1053 -> G[{1, 0, (-1 + zp)/zp, (-1 + zp)/zp}, x2], 
  G1054 -> G[{1, 0, -zp, 0}, xp], G1055 -> G[{1, 0, zp, 0}, xp], 
  G1056 -> G[{1, 1, -1, 0}, zp], G1057 -> G[{1, 1, 0, 0}, x2], 
  G1058 -> G[{1, 1, 0, 0}, xp], G1059 -> G[{1, 1, 0, 0}, z2], 
  G1060 -> G[{1, 1, 0, 0}, zp], G1061 -> G[{1, 1, 0, 1}, xp], 
  G1062 -> G[{1, 1, 0, 1}, zp], G1063 -> G[{1, 1, 0, (1 + xp)/xp}, z2], 
  G1064 -> G[{1, 1, 0, (-1 + zp)/zp}, x2], G1065 -> G[{1, 1, 1, 0}, x2], 
  G1066 -> G[{1, 1, 1, 0}, xp], G1067 -> G[{1, 1, 1, 0}, z2], 
  G1068 -> G[{1, 1, 1, 0}, zp], G1069 -> G[{1, 1, 1, 1}, xp], 
  G1070 -> G[{1, 1, 1, 1}, zp], G1071 -> G[{1, 1, 1, (1 + xp)/xp}, z2], 
  G1072 -> G[{1, 1, 1, (-1 + zp)/zp}, x2], 
  G1073 -> G[{1, 1, xp^(-1), 0}, z2], 
  G1074 -> G[{1, 1, xp^(-1), (1 + xp)/xp}, z2], 
  G1075 -> G[{1, 1, (1 + xp)/xp, 0}, z2], 
  G1076 -> G[{1, 1, (1 + xp)/xp, (1 + xp)/xp}, z2], 
  G1077 -> G[{1, 1, (-I)/z1, 0}, x1], G1078 -> G[{1, 1, I/z1, 0}, x1], 
  G1079 -> G[{1, 1, (-I)*z1, 0}, x1], G1080 -> G[{1, 1, I*z1, 0}, x1], 
  G1081 -> G[{1, 1, -zp^(-1), 0}, x2], G1082 -> G[{1, 1, -zp^(-1), 0}, xp], 
  G1083 -> G[{1, 1, -zp^(-1), (-1 + zp)/zp}, x2], 
  G1084 -> G[{1, 1, (-1 + zp)/(2*zp), 0}, x2], 
  G1085 -> G[{1, 1, (-1 + zp)/(2*zp), (-1 + zp)/zp}, x2], 
  G1086 -> G[{1, 1, (-1 + zp)/zp, 0}, x2], 
  G1087 -> G[{1, 1, (-1 + zp)/zp, (-1 + zp)/zp}, x2], 
  G1088 -> G[{1, 1, -zp, 0}, xp], G1089 -> G[{1, 1, zp, 0}, xp], 
  G1090 -> G[{1, xp^(-1), 0, 0}, z2], 
  G1091 -> G[{1, xp^(-1), 0, (1 + xp)/xp}, z2], 
  G1092 -> G[{1, xp^(-1), 1, 0}, z2], 
  G1093 -> G[{1, xp^(-1), 1, (1 + xp)/xp}, z2], 
  G1094 -> G[{1, xp^(-1), xp^(-1), 0}, z2], 
  G1095 -> G[{1, xp^(-1), xp^(-1), (1 + xp)/xp}, z2], 
  G1096 -> G[{1, xp^(-1), (1 + xp)/xp, 0}, z2], 
  G1097 -> G[{1, xp^(-1), (1 + xp)/xp, (1 + xp)/xp}, z2], 
  G1098 -> G[{1, (1 + xp)/(2*xp), 1, 0}, z2], 
  G1099 -> G[{1, (1 + xp)/(2*xp), 1, (1 + xp)/xp}, z2], 
  G1100 -> G[{1, (1 + xp)/(2*xp), xp^(-1), 0}, z2], 
  G1101 -> G[{1, (1 + xp)/(2*xp), xp^(-1), (1 + xp)/xp}, z2], 
  G1102 -> G[{1, (1 + xp)/xp, 0, 0}, z2], 
  G1103 -> G[{1, (1 + xp)/xp, 0, (1 + xp)/xp}, z2], 
  G1104 -> G[{1, (1 + xp)/xp, 1, 0}, z2], 
  G1105 -> G[{1, (1 + xp)/xp, 1, (1 + xp)/xp}, z2], 
  G1106 -> G[{1, (1 + xp)/xp, xp^(-1), 0}, z2], 
  G1107 -> G[{1, (1 + xp)/xp, xp^(-1), (1 + xp)/xp}, z2], 
  G1108 -> G[{1, (1 + xp)/xp, (1 + xp)/xp, 0}, z2], 
  G1109 -> G[{1, (1 + xp)/xp, (1 + xp)/xp, (1 + xp)/xp}, z2], 
  G1110 -> G[{1, (-I)/z1, -1, 0}, x1], G1111 -> G[{1, (-I)/z1, 0, 0}, x1], 
  G1112 -> G[{1, (-I)/z1, 1, 0}, x1], 
  G1113 -> G[{1, (-I)/z1, (-I)/z1, 0}, x1], 
  G1114 -> G[{1, (-I)/z1, I/z1, 0}, x1], 
  G1115 -> G[{1, (-I)/z1, (-I)*z1, 0}, x1], 
  G1116 -> G[{1, (-I)/z1, I*z1, 0}, x1], G1117 -> G[{1, I/z1, -1, 0}, x1], 
  G1118 -> G[{1, I/z1, 0, 0}, x1], G1119 -> G[{1, I/z1, 1, 0}, x1], 
  G1120 -> G[{1, I/z1, (-I)/z1, 0}, x1], G1121 -> G[{1, I/z1, I/z1, 0}, x1], 
  G1122 -> G[{1, I/z1, (-I)*z1, 0}, x1], G1123 -> G[{1, I/z1, I*z1, 0}, x1], 
  G1124 -> G[{1, (-I)*z1, -1, 0}, x1], G1125 -> G[{1, (-I)*z1, 0, 0}, x1], 
  G1126 -> G[{1, (-I)*z1, 1, 0}, x1], 
  G1127 -> G[{1, (-I)*z1, (-I)/z1, 0}, x1], 
  G1128 -> G[{1, (-I)*z1, I/z1, 0}, x1], 
  G1129 -> G[{1, (-I)*z1, (-I)*z1, 0}, x1], 
  G1130 -> G[{1, (-I)*z1, I*z1, 0}, x1], G1131 -> G[{1, I*z1, -1, 0}, x1], 
  G1132 -> G[{1, I*z1, 0, 0}, x1], G1133 -> G[{1, I*z1, 1, 0}, x1], 
  G1134 -> G[{1, I*z1, (-I)/z1, 0}, x1], G1135 -> G[{1, I*z1, I/z1, 0}, x1], 
  G1136 -> G[{1, I*z1, (-I)*z1, 0}, x1], G1137 -> G[{1, I*z1, I*z1, 0}, x1], 
  G1138 -> G[{1, -zp^(-1), 0, 0}, x2], G1139 -> G[{1, -zp^(-1), 0, 0}, xp], 
  G1140 -> G[{1, -zp^(-1), 0, 1}, xp], 
  G1141 -> G[{1, -zp^(-1), 0, (-1 + zp)/zp}, x2], 
  G1142 -> G[{1, -zp^(-1), 1, 0}, x2], 
  G1143 -> G[{1, -zp^(-1), 1, (-1 + zp)/zp}, x2], 
  G1144 -> G[{1, -zp^(-1), -zp^(-1), 0}, x2], 
  G1145 -> G[{1, -zp^(-1), -zp^(-1), (-1 + zp)/zp}, x2], 
  G1146 -> G[{1, -zp^(-1), (-1 + zp)/(2*zp), 0}, x2], 
  G1147 -> G[{1, -zp^(-1), (-1 + zp)/(2*zp), (-1 + zp)/zp}, x2], 
  G1148 -> G[{1, -zp^(-1), (-1 + zp)/zp, 0}, x2], 
  G1149 -> G[{1, -zp^(-1), (-1 + zp)/zp, (-1 + zp)/zp}, x2], 
  G1150 -> G[{1, (-1 + zp)/(2*zp), 0, 0}, x2], 
  G1151 -> G[{1, (-1 + zp)/(2*zp), 0, (-1 + zp)/zp}, x2], 
  G1152 -> G[{1, (-1 + zp)/(2*zp), 1, 0}, x2], 
  G1153 -> G[{1, (-1 + zp)/(2*zp), 1, (-1 + zp)/zp}, x2], 
  G1154 -> G[{1, (-1 + zp)/(2*zp), -zp^(-1), 0}, x2], 
  G1155 -> G[{1, (-1 + zp)/(2*zp), -zp^(-1), (-1 + zp)/zp}, x2], 
  G1156 -> G[{1, (-1 + zp)/(2*zp), (-1 + zp)/(2*zp), 0}, x2], 
  G1157 -> G[{1, (-1 + zp)/(2*zp), (-1 + zp)/(2*zp), (-1 + zp)/zp}, x2], 
  G1158 -> G[{1, (-1 + zp)/(2*zp), (-1 + zp)/zp, 0}, x2], 
  G1159 -> G[{1, (-1 + zp)/(2*zp), (-1 + zp)/zp, (-1 + zp)/zp}, x2], 
  G1160 -> G[{1, (-1 + zp)/zp, 0, 0}, x2], 
  G1161 -> G[{1, (-1 + zp)/zp, 0, (-1 + zp)/zp}, x2], 
  G1162 -> G[{1, (-1 + zp)/zp, 1, 0}, x2], 
  G1163 -> G[{1, (-1 + zp)/zp, 1, (-1 + zp)/zp}, x2], 
  G1164 -> G[{1, (-1 + zp)/zp, -zp^(-1), 0}, x2], 
  G1165 -> G[{1, (-1 + zp)/zp, -zp^(-1), (-1 + zp)/zp}, x2], 
  G1166 -> G[{1, (-1 + zp)/zp, (-1 + zp)/(2*zp), 0}, x2], 
  G1167 -> G[{1, (-1 + zp)/zp, (-1 + zp)/(2*zp), (-1 + zp)/zp}, x2], 
  G1168 -> G[{1, (-1 + zp)/zp, (-1 + zp)/zp, 0}, x2], 
  G1169 -> G[{1, (-1 + zp)/zp, (-1 + zp)/zp, (-1 + zp)/zp}, x2], 
  G1170 -> G[{1, -zp, 0, 0}, xp], G1171 -> G[{1, -zp, 0, 1}, xp], 
  G1172 -> G[{1, zp, 0, 0}, xp], G1173 -> G[{1, zp, 0, 1}, xp], 
  G1174 -> G[{xp^(-1), 0, 0, 0}, z2], 
  G1175 -> G[{xp^(-1), 0, 0, (1 + xp)/xp}, z2], 
  G1176 -> G[{xp^(-1), 0, 1, 0}, z2], 
  G1177 -> G[{xp^(-1), 0, 1, (1 + xp)/xp}, z2], 
  G1178 -> G[{xp^(-1), 0, xp^(-1), 0}, z2], 
  G1179 -> G[{xp^(-1), 0, xp^(-1), (1 + xp)/xp}, z2], 
  G1180 -> G[{xp^(-1), 0, (1 + xp)/xp, 0}, z2], 
  G1181 -> G[{xp^(-1), 0, (1 + xp)/xp, (1 + xp)/xp}, z2], 
  G1182 -> G[{xp^(-1), 1, 0, 0}, z2], 
  G1183 -> G[{xp^(-1), 1, 0, (1 + xp)/xp}, z2], 
  G1184 -> G[{xp^(-1), 1, 1, 0}, z2], 
  G1185 -> G[{xp^(-1), 1, 1, (1 + xp)/xp}, z2], 
  G1186 -> G[{xp^(-1), 1, xp^(-1), 0}, z2], 
  G1187 -> G[{xp^(-1), 1, xp^(-1), (1 + xp)/xp}, z2], 
  G1188 -> G[{xp^(-1), 1, (1 + xp)/xp, 0}, z2], 
  G1189 -> G[{xp^(-1), 1, (1 + xp)/xp, (1 + xp)/xp}, z2], 
  G1190 -> G[{xp^(-1), xp^(-1), 0, 0}, z2], 
  G1191 -> G[{xp^(-1), xp^(-1), 0, (1 + xp)/xp}, z2], 
  G1192 -> G[{xp^(-1), xp^(-1), 1, 0}, z2], 
  G1193 -> G[{xp^(-1), xp^(-1), 1, (1 + xp)/xp}, z2], 
  G1194 -> G[{xp^(-1), xp^(-1), xp^(-1), 0}, z2], 
  G1195 -> G[{xp^(-1), xp^(-1), xp^(-1), (1 + xp)/xp}, z2], 
  G1196 -> G[{xp^(-1), xp^(-1), (1 + xp)/xp, 0}, z2], 
  G1197 -> G[{xp^(-1), xp^(-1), (1 + xp)/xp, (1 + xp)/xp}, z2], 
  G1198 -> G[{xp^(-1), (1 + xp)/(2*xp), 1, 0}, z2], 
  G1199 -> G[{xp^(-1), (1 + xp)/(2*xp), 1, (1 + xp)/xp}, z2], 
  G1200 -> G[{xp^(-1), (1 + xp)/(2*xp), xp^(-1), 0}, z2], 
  G1201 -> G[{xp^(-1), (1 + xp)/(2*xp), xp^(-1), (1 + xp)/xp}, z2], 
  G1202 -> G[{xp^(-1), (1 + xp)/xp, 0, 0}, z2], 
  G1203 -> G[{xp^(-1), (1 + xp)/xp, 0, (1 + xp)/xp}, z2], 
  G1204 -> G[{xp^(-1), (1 + xp)/xp, 1, 0}, z2], 
  G1205 -> G[{xp^(-1), (1 + xp)/xp, 1, (1 + xp)/xp}, z2], 
  G1206 -> G[{xp^(-1), (1 + xp)/xp, xp^(-1), 0}, z2], 
  G1207 -> G[{xp^(-1), (1 + xp)/xp, xp^(-1), (1 + xp)/xp}, z2], 
  G1208 -> G[{xp^(-1), (1 + xp)/xp, (1 + xp)/xp, 0}, z2], 
  G1209 -> G[{xp^(-1), (1 + xp)/xp, (1 + xp)/xp, (1 + xp)/xp}, z2], 
  G1210 -> G[{xp, 0, 0, 0}, zp], G1211 -> G[{xp, 0, 0, 1}, zp], 
  G1212 -> G[{xp, 0, 1, 0}, zp], G1213 -> G[{xp, 0, 1, 1}, zp], 
  G1214 -> G[{(1 + xp)/(2*xp), 0, 1, 0}, z2], 
  G1215 -> G[{(1 + xp)/(2*xp), 0, 1, (1 + xp)/xp}, z2], 
  G1216 -> G[{(1 + xp)/(2*xp), 0, xp^(-1), 0}, z2], 
  G1217 -> G[{(1 + xp)/(2*xp), 0, xp^(-1), (1 + xp)/xp}, z2], 
  G1218 -> G[{(1 + xp)/(2*xp), 1, 0, 0}, z2], 
  G1219 -> G[{(1 + xp)/(2*xp), 1, 0, (1 + xp)/xp}, z2], 
  G1220 -> G[{(1 + xp)/(2*xp), 1, 1, 0}, z2], 
  G1221 -> G[{(1 + xp)/(2*xp), 1, 1, (1 + xp)/xp}, z2], 
  G1222 -> G[{(1 + xp)/(2*xp), 1, xp^(-1), 0}, z2], 
  G1223 -> G[{(1 + xp)/(2*xp), 1, xp^(-1), (1 + xp)/xp}, z2], 
  G1224 -> G[{(1 + xp)/(2*xp), 1, (1 + xp)/xp, 0}, z2], 
  G1225 -> G[{(1 + xp)/(2*xp), 1, (1 + xp)/xp, (1 + xp)/xp}, z2], 
  G1226 -> G[{(1 + xp)/(2*xp), xp^(-1), 0, 0}, z2], 
  G1227 -> G[{(1 + xp)/(2*xp), xp^(-1), 0, (1 + xp)/xp}, z2], 
  G1228 -> G[{(1 + xp)/(2*xp), xp^(-1), 1, 0}, z2], 
  G1229 -> G[{(1 + xp)/(2*xp), xp^(-1), 1, (1 + xp)/xp}, z2], 
  G1230 -> G[{(1 + xp)/(2*xp), xp^(-1), xp^(-1), 0}, z2], 
  G1231 -> G[{(1 + xp)/(2*xp), xp^(-1), xp^(-1), (1 + xp)/xp}, z2], 
  G1232 -> G[{(1 + xp)/(2*xp), xp^(-1), (1 + xp)/xp, 0}, z2], 
  G1233 -> G[{(1 + xp)/(2*xp), xp^(-1), (1 + xp)/xp, (1 + xp)/xp}, z2], 
  G1234 -> G[{(1 + xp)/(2*xp), (1 + xp)/(2*xp), 1, 0}, z2], 
  G1235 -> G[{(1 + xp)/(2*xp), (1 + xp)/(2*xp), 1, (1 + xp)/xp}, z2], 
  G1236 -> G[{(1 + xp)/(2*xp), (1 + xp)/(2*xp), xp^(-1), 0}, z2], 
  G1237 -> G[{(1 + xp)/(2*xp), (1 + xp)/(2*xp), xp^(-1), (1 + xp)/xp}, z2], 
  G1238 -> G[{(1 + xp)/(2*xp), (1 + xp)/xp, 1, 0}, z2], 
  G1239 -> G[{(1 + xp)/(2*xp), (1 + xp)/xp, 1, (1 + xp)/xp}, z2], 
  G1240 -> G[{(1 + xp)/(2*xp), (1 + xp)/xp, xp^(-1), 0}, z2], 
  G1241 -> G[{(1 + xp)/(2*xp), (1 + xp)/xp, xp^(-1), (1 + xp)/xp}, z2], 
  G1242 -> G[{(1 + xp)/xp, 0, 1, 0}, z2], 
  G1243 -> G[{(1 + xp)/xp, 0, 1, (1 + xp)/xp}, z2], 
  G1244 -> G[{(1 + xp)/xp, 0, xp^(-1), 0}, z2], 
  G1245 -> G[{(1 + xp)/xp, 0, xp^(-1), (1 + xp)/xp}, z2], 
  G1246 -> G[{(1 + xp)/xp, 1, 0, 0}, z2], 
  G1247 -> G[{(1 + xp)/xp, 1, 0, (1 + xp)/xp}, z2], 
  G1248 -> G[{(1 + xp)/xp, 1, 1, 0}, z2], 
  G1249 -> G[{(1 + xp)/xp, 1, 1, (1 + xp)/xp}, z2], 
  G1250 -> G[{(1 + xp)/xp, 1, xp^(-1), 0}, z2], 
  G1251 -> G[{(1 + xp)/xp, 1, xp^(-1), (1 + xp)/xp}, z2], 
  G1252 -> G[{(1 + xp)/xp, 1, (1 + xp)/xp, 0}, z2], 
  G1253 -> G[{(1 + xp)/xp, 1, (1 + xp)/xp, (1 + xp)/xp}, z2], 
  G1254 -> G[{(1 + xp)/xp, xp^(-1), 0, 0}, z2], 
  G1255 -> G[{(1 + xp)/xp, xp^(-1), 0, (1 + xp)/xp}, z2], 
  G1256 -> G[{(1 + xp)/xp, xp^(-1), 1, 0}, z2], 
  G1257 -> G[{(1 + xp)/xp, xp^(-1), 1, (1 + xp)/xp}, z2], 
  G1258 -> G[{(1 + xp)/xp, xp^(-1), xp^(-1), 0}, z2], 
  G1259 -> G[{(1 + xp)/xp, xp^(-1), xp^(-1), (1 + xp)/xp}, z2], 
  G1260 -> G[{(1 + xp)/xp, xp^(-1), (1 + xp)/xp, 0}, z2], 
  G1261 -> G[{(1 + xp)/xp, xp^(-1), (1 + xp)/xp, (1 + xp)/xp}, z2], 
  G1262 -> G[{(1 + xp)/xp, (1 + xp)/(2*xp), 1, 0}, z2], 
  G1263 -> G[{(1 + xp)/xp, (1 + xp)/(2*xp), 1, (1 + xp)/xp}, z2], 
  G1264 -> G[{(1 + xp)/xp, (1 + xp)/(2*xp), xp^(-1), 0}, z2], 
  G1265 -> G[{(1 + xp)/xp, (1 + xp)/(2*xp), xp^(-1), (1 + xp)/xp}, z2], 
  G1266 -> G[{(1 + xp)/xp, (1 + xp)/xp, 1, 0}, z2], 
  G1267 -> G[{(1 + xp)/xp, (1 + xp)/xp, 1, (1 + xp)/xp}, z2], 
  G1268 -> G[{(1 + xp)/xp, (1 + xp)/xp, xp^(-1), 0}, z2], 
  G1269 -> G[{(1 + xp)/xp, (1 + xp)/xp, xp^(-1), (1 + xp)/xp}, z2], 
  G1270 -> G[{(-I)/z1, -1, -1, 0}, x1], G1271 -> G[{(-I)/z1, -1, 0, 0}, x1], 
  G1272 -> G[{(-I)/z1, -1, 1, 0}, x1], 
  G1273 -> G[{(-I)/z1, -1, (-I)/z1, 0}, x1], 
  G1274 -> G[{(-I)/z1, -1, I/z1, 0}, x1], 
  G1275 -> G[{(-I)/z1, -1, (-I)*z1, 0}, x1], 
  G1276 -> G[{(-I)/z1, -1, I*z1, 0}, x1], 
  G1277 -> G[{(-I)/z1, 0, -1, 0}, x1], G1278 -> G[{(-I)/z1, 0, 0, 0}, x1], 
  G1279 -> G[{(-I)/z1, 0, 1, 0}, x1], 
  G1280 -> G[{(-I)/z1, 0, (-I)/z1, 0}, x1], 
  G1281 -> G[{(-I)/z1, 0, I/z1, 0}, x1], 
  G1282 -> G[{(-I)/z1, 0, (-I)*z1, 0}, x1], 
  G1283 -> G[{(-I)/z1, 0, I*z1, 0}, x1], G1284 -> G[{(-I)/z1, 1, -1, 0}, x1], 
  G1285 -> G[{(-I)/z1, 1, 0, 0}, x1], G1286 -> G[{(-I)/z1, 1, 1, 0}, x1], 
  G1287 -> G[{(-I)/z1, 1, (-I)/z1, 0}, x1], 
  G1288 -> G[{(-I)/z1, 1, I/z1, 0}, x1], 
  G1289 -> G[{(-I)/z1, 1, (-I)*z1, 0}, x1], 
  G1290 -> G[{(-I)/z1, 1, I*z1, 0}, x1], 
  G1291 -> G[{(-I)/z1, (-I)/z1, -1, 0}, x1], 
  G1292 -> G[{(-I)/z1, (-I)/z1, 0, 0}, x1], 
  G1293 -> G[{(-I)/z1, (-I)/z1, 1, 0}, x1], 
  G1294 -> G[{(-I)/z1, (-I)/z1, (-I)/z1, 0}, x1], 
  G1295 -> G[{(-I)/z1, (-I)/z1, I/z1, 0}, x1], 
  G1296 -> G[{(-I)/z1, (-I)/z1, (-I)*z1, 0}, x1], 
  G1297 -> G[{(-I)/z1, (-I)/z1, I*z1, 0}, x1], 
  G1298 -> G[{(-I)/z1, I/z1, -1, 0}, x1], 
  G1299 -> G[{(-I)/z1, I/z1, 0, 0}, x1], 
  G1300 -> G[{(-I)/z1, I/z1, 1, 0}, x1], 
  G1301 -> G[{(-I)/z1, I/z1, (-I)/z1, 0}, x1], 
  G1302 -> G[{(-I)/z1, I/z1, I/z1, 0}, x1], 
  G1303 -> G[{(-I)/z1, I/z1, (-I)*z1, 0}, x1], 
  G1304 -> G[{(-I)/z1, I/z1, I*z1, 0}, x1], 
  G1305 -> G[{(-I)/z1, (-I)*z1, -1, 0}, x1], 
  G1306 -> G[{(-I)/z1, (-I)*z1, 0, 0}, x1], 
  G1307 -> G[{(-I)/z1, (-I)*z1, 1, 0}, x1], 
  G1308 -> G[{(-I)/z1, (-I)*z1, (-I)/z1, 0}, x1], 
  G1309 -> G[{(-I)/z1, (-I)*z1, I/z1, 0}, x1], 
  G1310 -> G[{(-I)/z1, (-I)*z1, (-I)*z1, 0}, x1], 
  G1311 -> G[{(-I)/z1, (-I)*z1, I*z1, 0}, x1], 
  G1312 -> G[{(-I)/z1, I*z1, -1, 0}, x1], 
  G1313 -> G[{(-I)/z1, I*z1, 0, 0}, x1], 
  G1314 -> G[{(-I)/z1, I*z1, 1, 0}, x1], 
  G1315 -> G[{(-I)/z1, I*z1, (-I)/z1, 0}, x1], 
  G1316 -> G[{(-I)/z1, I*z1, I/z1, 0}, x1], 
  G1317 -> G[{(-I)/z1, I*z1, (-I)*z1, 0}, x1], 
  G1318 -> G[{(-I)/z1, I*z1, I*z1, 0}, x1], 
  G1319 -> G[{I/z1, -1, -1, 0}, x1], G1320 -> G[{I/z1, -1, 0, 0}, x1], 
  G1321 -> G[{I/z1, -1, 1, 0}, x1], G1322 -> G[{I/z1, -1, (-I)/z1, 0}, x1], 
  G1323 -> G[{I/z1, -1, I/z1, 0}, x1], 
  G1324 -> G[{I/z1, -1, (-I)*z1, 0}, x1], 
  G1325 -> G[{I/z1, -1, I*z1, 0}, x1], G1326 -> G[{I/z1, 0, -1, 0}, x1], 
  G1327 -> G[{I/z1, 0, 0, 0}, x1], G1328 -> G[{I/z1, 0, 1, 0}, x1], 
  G1329 -> G[{I/z1, 0, (-I)/z1, 0}, x1], G1330 -> G[{I/z1, 0, I/z1, 0}, x1], 
  G1331 -> G[{I/z1, 0, (-I)*z1, 0}, x1], G1332 -> G[{I/z1, 0, I*z1, 0}, x1], 
  G1333 -> G[{I/z1, 1, -1, 0}, x1], G1334 -> G[{I/z1, 1, 0, 0}, x1], 
  G1335 -> G[{I/z1, 1, 1, 0}, x1], G1336 -> G[{I/z1, 1, (-I)/z1, 0}, x1], 
  G1337 -> G[{I/z1, 1, I/z1, 0}, x1], G1338 -> G[{I/z1, 1, (-I)*z1, 0}, x1], 
  G1339 -> G[{I/z1, 1, I*z1, 0}, x1], G1340 -> G[{I/z1, (-I)/z1, -1, 0}, x1], 
  G1341 -> G[{I/z1, (-I)/z1, 0, 0}, x1], 
  G1342 -> G[{I/z1, (-I)/z1, 1, 0}, x1], 
  G1343 -> G[{I/z1, (-I)/z1, (-I)/z1, 0}, x1], 
  G1344 -> G[{I/z1, (-I)/z1, I/z1, 0}, x1], 
  G1345 -> G[{I/z1, (-I)/z1, (-I)*z1, 0}, x1], 
  G1346 -> G[{I/z1, (-I)/z1, I*z1, 0}, x1], 
  G1347 -> G[{I/z1, I/z1, -1, 0}, x1], G1348 -> G[{I/z1, I/z1, 0, 0}, x1], 
  G1349 -> G[{I/z1, I/z1, 1, 0}, x1], 
  G1350 -> G[{I/z1, I/z1, (-I)/z1, 0}, x1], 
  G1351 -> G[{I/z1, I/z1, I/z1, 0}, x1], 
  G1352 -> G[{I/z1, I/z1, (-I)*z1, 0}, x1], 
  G1353 -> G[{I/z1, I/z1, I*z1, 0}, x1], 
  G1354 -> G[{I/z1, (-I)*z1, -1, 0}, x1], 
  G1355 -> G[{I/z1, (-I)*z1, 0, 0}, x1], 
  G1356 -> G[{I/z1, (-I)*z1, 1, 0}, x1], 
  G1357 -> G[{I/z1, (-I)*z1, (-I)/z1, 0}, x1], 
  G1358 -> G[{I/z1, (-I)*z1, I/z1, 0}, x1], 
  G1359 -> G[{I/z1, (-I)*z1, (-I)*z1, 0}, x1], 
  G1360 -> G[{I/z1, (-I)*z1, I*z1, 0}, x1], 
  G1361 -> G[{I/z1, I*z1, -1, 0}, x1], G1362 -> G[{I/z1, I*z1, 0, 0}, x1], 
  G1363 -> G[{I/z1, I*z1, 1, 0}, x1], 
  G1364 -> G[{I/z1, I*z1, (-I)/z1, 0}, x1], 
  G1365 -> G[{I/z1, I*z1, I/z1, 0}, x1], 
  G1366 -> G[{I/z1, I*z1, (-I)*z1, 0}, x1], 
  G1367 -> G[{I/z1, I*z1, I*z1, 0}, x1], 
  G1368 -> G[{(-I)*z1, -1, -1, 0}, x1], G1369 -> G[{(-I)*z1, -1, 0, 0}, x1], 
  G1370 -> G[{(-I)*z1, -1, 1, 0}, x1], 
  G1371 -> G[{(-I)*z1, -1, (-I)/z1, 0}, x1], 
  G1372 -> G[{(-I)*z1, -1, I/z1, 0}, x1], 
  G1373 -> G[{(-I)*z1, -1, (-I)*z1, 0}, x1], 
  G1374 -> G[{(-I)*z1, -1, I*z1, 0}, x1], 
  G1375 -> G[{(-I)*z1, 0, -1, 0}, x1], G1376 -> G[{(-I)*z1, 0, 0, 0}, x1], 
  G1377 -> G[{(-I)*z1, 0, 1, 0}, x1], 
  G1378 -> G[{(-I)*z1, 0, (-I)/z1, 0}, x1], 
  G1379 -> G[{(-I)*z1, 0, I/z1, 0}, x1], 
  G1380 -> G[{(-I)*z1, 0, (-I)*z1, 0}, x1], 
  G1381 -> G[{(-I)*z1, 0, I*z1, 0}, x1], G1382 -> G[{(-I)*z1, 1, -1, 0}, x1], 
  G1383 -> G[{(-I)*z1, 1, 0, 0}, x1], G1384 -> G[{(-I)*z1, 1, 1, 0}, x1], 
  G1385 -> G[{(-I)*z1, 1, (-I)/z1, 0}, x1], 
  G1386 -> G[{(-I)*z1, 1, I/z1, 0}, x1], 
  G1387 -> G[{(-I)*z1, 1, (-I)*z1, 0}, x1], 
  G1388 -> G[{(-I)*z1, 1, I*z1, 0}, x1], 
  G1389 -> G[{(-I)*z1, (-I)/z1, -1, 0}, x1], 
  G1390 -> G[{(-I)*z1, (-I)/z1, 0, 0}, x1], 
  G1391 -> G[{(-I)*z1, (-I)/z1, 1, 0}, x1], 
  G1392 -> G[{(-I)*z1, (-I)/z1, (-I)/z1, 0}, x1], 
  G1393 -> G[{(-I)*z1, (-I)/z1, I/z1, 0}, x1], 
  G1394 -> G[{(-I)*z1, (-I)/z1, (-I)*z1, 0}, x1], 
  G1395 -> G[{(-I)*z1, (-I)/z1, I*z1, 0}, x1], 
  G1396 -> G[{(-I)*z1, I/z1, -1, 0}, x1], 
  G1397 -> G[{(-I)*z1, I/z1, 0, 0}, x1], 
  G1398 -> G[{(-I)*z1, I/z1, 1, 0}, x1], 
  G1399 -> G[{(-I)*z1, I/z1, (-I)/z1, 0}, x1], 
  G1400 -> G[{(-I)*z1, I/z1, I/z1, 0}, x1], 
  G1401 -> G[{(-I)*z1, I/z1, (-I)*z1, 0}, x1], 
  G1402 -> G[{(-I)*z1, I/z1, I*z1, 0}, x1], 
  G1403 -> G[{(-I)*z1, (-I)*z1, -1, 0}, x1], 
  G1404 -> G[{(-I)*z1, (-I)*z1, 0, 0}, x1], 
  G1405 -> G[{(-I)*z1, (-I)*z1, 1, 0}, x1], 
  G1406 -> G[{(-I)*z1, (-I)*z1, (-I)/z1, 0}, x1], 
  G1407 -> G[{(-I)*z1, (-I)*z1, I/z1, 0}, x1], 
  G1408 -> G[{(-I)*z1, (-I)*z1, (-I)*z1, 0}, x1], 
  G1409 -> G[{(-I)*z1, (-I)*z1, I*z1, 0}, x1], 
  G1410 -> G[{(-I)*z1, I*z1, -1, 0}, x1], 
  G1411 -> G[{(-I)*z1, I*z1, 0, 0}, x1], 
  G1412 -> G[{(-I)*z1, I*z1, 1, 0}, x1], 
  G1413 -> G[{(-I)*z1, I*z1, (-I)/z1, 0}, x1], 
  G1414 -> G[{(-I)*z1, I*z1, I/z1, 0}, x1], 
  G1415 -> G[{(-I)*z1, I*z1, (-I)*z1, 0}, x1], 
  G1416 -> G[{(-I)*z1, I*z1, I*z1, 0}, x1], 
  G1417 -> G[{I*z1, -1, -1, 0}, x1], G1418 -> G[{I*z1, -1, 0, 0}, x1], 
  G1419 -> G[{I*z1, -1, 1, 0}, x1], G1420 -> G[{I*z1, -1, (-I)/z1, 0}, x1], 
  G1421 -> G[{I*z1, -1, I/z1, 0}, x1], 
  G1422 -> G[{I*z1, -1, (-I)*z1, 0}, x1], 
  G1423 -> G[{I*z1, -1, I*z1, 0}, x1], G1424 -> G[{I*z1, 0, -1, 0}, x1], 
  G1425 -> G[{I*z1, 0, 0, 0}, x1], G1426 -> G[{I*z1, 0, 1, 0}, x1], 
  G1427 -> G[{I*z1, 0, (-I)/z1, 0}, x1], G1428 -> G[{I*z1, 0, I/z1, 0}, x1], 
  G1429 -> G[{I*z1, 0, (-I)*z1, 0}, x1], G1430 -> G[{I*z1, 0, I*z1, 0}, x1], 
  G1431 -> G[{I*z1, 1, -1, 0}, x1], G1432 -> G[{I*z1, 1, 0, 0}, x1], 
  G1433 -> G[{I*z1, 1, 1, 0}, x1], G1434 -> G[{I*z1, 1, (-I)/z1, 0}, x1], 
  G1435 -> G[{I*z1, 1, I/z1, 0}, x1], G1436 -> G[{I*z1, 1, (-I)*z1, 0}, x1], 
  G1437 -> G[{I*z1, 1, I*z1, 0}, x1], G1438 -> G[{I*z1, (-I)/z1, -1, 0}, x1], 
  G1439 -> G[{I*z1, (-I)/z1, 0, 0}, x1], 
  G1440 -> G[{I*z1, (-I)/z1, 1, 0}, x1], 
  G1441 -> G[{I*z1, (-I)/z1, (-I)/z1, 0}, x1], 
  G1442 -> G[{I*z1, (-I)/z1, I/z1, 0}, x1], 
  G1443 -> G[{I*z1, (-I)/z1, (-I)*z1, 0}, x1], 
  G1444 -> G[{I*z1, (-I)/z1, I*z1, 0}, x1], 
  G1445 -> G[{I*z1, I/z1, -1, 0}, x1], G1446 -> G[{I*z1, I/z1, 0, 0}, x1], 
  G1447 -> G[{I*z1, I/z1, 1, 0}, x1], 
  G1448 -> G[{I*z1, I/z1, (-I)/z1, 0}, x1], 
  G1449 -> G[{I*z1, I/z1, I/z1, 0}, x1], 
  G1450 -> G[{I*z1, I/z1, (-I)*z1, 0}, x1], 
  G1451 -> G[{I*z1, I/z1, I*z1, 0}, x1], 
  G1452 -> G[{I*z1, (-I)*z1, -1, 0}, x1], 
  G1453 -> G[{I*z1, (-I)*z1, 0, 0}, x1], 
  G1454 -> G[{I*z1, (-I)*z1, 1, 0}, x1], 
  G1455 -> G[{I*z1, (-I)*z1, (-I)/z1, 0}, x1], 
  G1456 -> G[{I*z1, (-I)*z1, I/z1, 0}, x1], 
  G1457 -> G[{I*z1, (-I)*z1, (-I)*z1, 0}, x1], 
  G1458 -> G[{I*z1, (-I)*z1, I*z1, 0}, x1], 
  G1459 -> G[{I*z1, I*z1, -1, 0}, x1], G1460 -> G[{I*z1, I*z1, 0, 0}, x1], 
  G1461 -> G[{I*z1, I*z1, 1, 0}, x1], 
  G1462 -> G[{I*z1, I*z1, (-I)/z1, 0}, x1], 
  G1463 -> G[{I*z1, I*z1, I/z1, 0}, x1], 
  G1464 -> G[{I*z1, I*z1, (-I)*z1, 0}, x1], 
  G1465 -> G[{I*z1, I*z1, I*z1, 0}, x1], G1466 -> G[{-zp^(-1), 0, 0, 0}, x2], 
  G1467 -> G[{-zp^(-1), 0, 0, 0}, xp], G1468 -> G[{-zp^(-1), 0, 0, 1}, xp], 
  G1469 -> G[{-zp^(-1), 0, 0, (-1 + zp)/zp}, x2], 
  G1470 -> G[{-zp^(-1), 0, 1, 0}, x2], G1471 -> G[{-zp^(-1), 0, 1, 0}, xp], 
  G1472 -> G[{-zp^(-1), 0, 1, 1}, xp], 
  G1473 -> G[{-zp^(-1), 0, 1, (-1 + zp)/zp}, x2], 
  G1474 -> G[{-zp^(-1), 0, -zp^(-1), 0}, x2], 
  G1475 -> G[{-zp^(-1), 0, -zp^(-1), (-1 + zp)/zp}, x2], 
  G1476 -> G[{-zp^(-1), 0, (-1 + zp)/(2*zp), 0}, x2], 
  G1477 -> G[{-zp^(-1), 0, (-1 + zp)/(2*zp), (-1 + zp)/zp}, x2], 
  G1478 -> G[{-zp^(-1), 0, (-1 + zp)/zp, 0}, x2], 
  G1479 -> G[{-zp^(-1), 0, (-1 + zp)/zp, (-1 + zp)/zp}, x2], 
  G1480 -> G[{-zp^(-1), 1, 0, 0}, x2], 
  G1481 -> G[{-zp^(-1), 1, 0, (-1 + zp)/zp}, x2], 
  G1482 -> G[{-zp^(-1), 1, 1, 0}, x2], 
  G1483 -> G[{-zp^(-1), 1, 1, (-1 + zp)/zp}, x2], 
  G1484 -> G[{-zp^(-1), 1, -zp^(-1), 0}, x2], 
  G1485 -> G[{-zp^(-1), 1, -zp^(-1), (-1 + zp)/zp}, x2], 
  G1486 -> G[{-zp^(-1), 1, (-1 + zp)/(2*zp), 0}, x2], 
  G1487 -> G[{-zp^(-1), 1, (-1 + zp)/(2*zp), (-1 + zp)/zp}, x2], 
  G1488 -> G[{-zp^(-1), 1, (-1 + zp)/zp, 0}, x2], 
  G1489 -> G[{-zp^(-1), 1, (-1 + zp)/zp, (-1 + zp)/zp}, x2], 
  G1490 -> G[{-zp^(-1), -zp^(-1), 0, 0}, x2], 
  G1491 -> G[{-zp^(-1), -zp^(-1), 0, (-1 + zp)/zp}, x2], 
  G1492 -> G[{-zp^(-1), -zp^(-1), 1, 0}, x2], 
  G1493 -> G[{-zp^(-1), -zp^(-1), 1, (-1 + zp)/zp}, x2], 
  G1494 -> G[{-zp^(-1), -zp^(-1), -zp^(-1), 0}, x2], 
  G1495 -> G[{-zp^(-1), -zp^(-1), -zp^(-1), (-1 + zp)/zp}, x2], 
  G1496 -> G[{-zp^(-1), -zp^(-1), (-1 + zp)/(2*zp), 0}, x2], 
  G1497 -> G[{-zp^(-1), -zp^(-1), (-1 + zp)/(2*zp), (-1 + zp)/zp}, x2], 
  G1498 -> G[{-zp^(-1), -zp^(-1), (-1 + zp)/zp, 0}, x2], 
  G1499 -> G[{-zp^(-1), -zp^(-1), (-1 + zp)/zp, (-1 + zp)/zp}, x2], 
  G1500 -> G[{-zp^(-1), (-1 + zp)/(2*zp), 0, 0}, x2], 
  G1501 -> G[{-zp^(-1), (-1 + zp)/(2*zp), 0, (-1 + zp)/zp}, x2], 
  G1502 -> G[{-zp^(-1), (-1 + zp)/(2*zp), 1, 0}, x2], 
  G1503 -> G[{-zp^(-1), (-1 + zp)/(2*zp), 1, (-1 + zp)/zp}, x2], 
  G1504 -> G[{-zp^(-1), (-1 + zp)/(2*zp), -zp^(-1), 0}, x2], 
  G1505 -> G[{-zp^(-1), (-1 + zp)/(2*zp), -zp^(-1), (-1 + zp)/zp}, x2], 
  G1506 -> G[{-zp^(-1), (-1 + zp)/(2*zp), (-1 + zp)/(2*zp), 0}, x2], 
  G1507 -> G[{-zp^(-1), (-1 + zp)/(2*zp), (-1 + zp)/(2*zp), (-1 + zp)/zp}, 
    x2], G1508 -> G[{-zp^(-1), (-1 + zp)/(2*zp), (-1 + zp)/zp, 0}, x2], 
  G1509 -> G[{-zp^(-1), (-1 + zp)/(2*zp), (-1 + zp)/zp, (-1 + zp)/zp}, x2], 
  G1510 -> G[{-zp^(-1), (-1 + zp)/zp, 0, 0}, x2], 
  G1511 -> G[{-zp^(-1), (-1 + zp)/zp, 0, (-1 + zp)/zp}, x2], 
  G1512 -> G[{-zp^(-1), (-1 + zp)/zp, 1, 0}, x2], 
  G1513 -> G[{-zp^(-1), (-1 + zp)/zp, 1, (-1 + zp)/zp}, x2], 
  G1514 -> G[{-zp^(-1), (-1 + zp)/zp, -zp^(-1), 0}, x2], 
  G1515 -> G[{-zp^(-1), (-1 + zp)/zp, -zp^(-1), (-1 + zp)/zp}, x2], 
  G1516 -> G[{-zp^(-1), (-1 + zp)/zp, (-1 + zp)/(2*zp), 0}, x2], 
  G1517 -> G[{-zp^(-1), (-1 + zp)/zp, (-1 + zp)/(2*zp), (-1 + zp)/zp}, x2], 
  G1518 -> G[{-zp^(-1), (-1 + zp)/zp, (-1 + zp)/zp, 0}, x2], 
  G1519 -> G[{-zp^(-1), (-1 + zp)/zp, (-1 + zp)/zp, (-1 + zp)/zp}, x2], 
  G1520 -> G[{(-1 + zp)/(2*zp), 0, 0, 0}, x2], 
  G1521 -> G[{(-1 + zp)/(2*zp), 0, 0, (-1 + zp)/zp}, x2], 
  G1522 -> G[{(-1 + zp)/(2*zp), 0, 1, 0}, x2], 
  G1523 -> G[{(-1 + zp)/(2*zp), 0, 1, (-1 + zp)/zp}, x2], 
  G1524 -> G[{(-1 + zp)/(2*zp), 0, -zp^(-1), 0}, x2], 
  G1525 -> G[{(-1 + zp)/(2*zp), 0, -zp^(-1), (-1 + zp)/zp}, x2], 
  G1526 -> G[{(-1 + zp)/(2*zp), 0, (-1 + zp)/(2*zp), 0}, x2], 
  G1527 -> G[{(-1 + zp)/(2*zp), 0, (-1 + zp)/(2*zp), (-1 + zp)/zp}, x2], 
  G1528 -> G[{(-1 + zp)/(2*zp), 0, (-1 + zp)/zp, 0}, x2], 
  G1529 -> G[{(-1 + zp)/(2*zp), 0, (-1 + zp)/zp, (-1 + zp)/zp}, x2], 
  G1530 -> G[{(-1 + zp)/(2*zp), 1, 0, 0}, x2], 
  G1531 -> G[{(-1 + zp)/(2*zp), 1, 0, (-1 + zp)/zp}, x2], 
  G1532 -> G[{(-1 + zp)/(2*zp), 1, 1, 0}, x2], 
  G1533 -> G[{(-1 + zp)/(2*zp), 1, 1, (-1 + zp)/zp}, x2], 
  G1534 -> G[{(-1 + zp)/(2*zp), 1, -zp^(-1), 0}, x2], 
  G1535 -> G[{(-1 + zp)/(2*zp), 1, -zp^(-1), (-1 + zp)/zp}, x2], 
  G1536 -> G[{(-1 + zp)/(2*zp), 1, (-1 + zp)/(2*zp), 0}, x2], 
  G1537 -> G[{(-1 + zp)/(2*zp), 1, (-1 + zp)/(2*zp), (-1 + zp)/zp}, x2], 
  G1538 -> G[{(-1 + zp)/(2*zp), 1, (-1 + zp)/zp, 0}, x2], 
  G1539 -> G[{(-1 + zp)/(2*zp), 1, (-1 + zp)/zp, (-1 + zp)/zp}, x2], 
  G1540 -> G[{(-1 + zp)/(2*zp), -zp^(-1), 0, 0}, x2], 
  G1541 -> G[{(-1 + zp)/(2*zp), -zp^(-1), 0, (-1 + zp)/zp}, x2], 
  G1542 -> G[{(-1 + zp)/(2*zp), -zp^(-1), 1, 0}, x2], 
  G1543 -> G[{(-1 + zp)/(2*zp), -zp^(-1), 1, (-1 + zp)/zp}, x2], 
  G1544 -> G[{(-1 + zp)/(2*zp), -zp^(-1), -zp^(-1), 0}, x2], 
  G1545 -> G[{(-1 + zp)/(2*zp), -zp^(-1), -zp^(-1), (-1 + zp)/zp}, x2], 
  G1546 -> G[{(-1 + zp)/(2*zp), -zp^(-1), (-1 + zp)/(2*zp), 0}, x2], 
  G1547 -> G[{(-1 + zp)/(2*zp), -zp^(-1), (-1 + zp)/(2*zp), (-1 + zp)/zp}, 
    x2], G1548 -> G[{(-1 + zp)/(2*zp), -zp^(-1), (-1 + zp)/zp, 0}, x2], 
  G1549 -> G[{(-1 + zp)/(2*zp), -zp^(-1), (-1 + zp)/zp, (-1 + zp)/zp}, x2], 
  G1550 -> G[{(-1 + zp)/(2*zp), (-1 + zp)/(2*zp), 0, 0}, x2], 
  G1551 -> G[{(-1 + zp)/(2*zp), (-1 + zp)/(2*zp), 0, (-1 + zp)/zp}, x2], 
  G1552 -> G[{(-1 + zp)/(2*zp), (-1 + zp)/(2*zp), 1, 0}, x2], 
  G1553 -> G[{(-1 + zp)/(2*zp), (-1 + zp)/(2*zp), 1, (-1 + zp)/zp}, x2], 
  G1554 -> G[{(-1 + zp)/(2*zp), (-1 + zp)/(2*zp), -zp^(-1), 0}, x2], 
  G1555 -> G[{(-1 + zp)/(2*zp), (-1 + zp)/(2*zp), -zp^(-1), (-1 + zp)/zp}, 
    x2], G1556 -> G[{(-1 + zp)/(2*zp), (-1 + zp)/(2*zp), (-1 + zp)/(2*zp), 
     0}, x2], G1557 -> G[{(-1 + zp)/(2*zp), (-1 + zp)/(2*zp), 
     (-1 + zp)/(2*zp), (-1 + zp)/zp}, x2], 
  G1558 -> G[{(-1 + zp)/(2*zp), (-1 + zp)/(2*zp), (-1 + zp)/zp, 0}, x2], 
  G1559 -> G[{(-1 + zp)/(2*zp), (-1 + zp)/(2*zp), (-1 + zp)/zp, 
     (-1 + zp)/zp}, x2], G1560 -> G[{(-1 + zp)/(2*zp), (-1 + zp)/zp, 0, 0}, 
    x2], G1561 -> G[{(-1 + zp)/(2*zp), (-1 + zp)/zp, 0, (-1 + zp)/zp}, x2], 
  G1562 -> G[{(-1 + zp)/(2*zp), (-1 + zp)/zp, 1, 0}, x2], 
  G1563 -> G[{(-1 + zp)/(2*zp), (-1 + zp)/zp, 1, (-1 + zp)/zp}, x2], 
  G1564 -> G[{(-1 + zp)/(2*zp), (-1 + zp)/zp, -zp^(-1), 0}, x2], 
  G1565 -> G[{(-1 + zp)/(2*zp), (-1 + zp)/zp, -zp^(-1), (-1 + zp)/zp}, x2], 
  G1566 -> G[{(-1 + zp)/(2*zp), (-1 + zp)/zp, (-1 + zp)/(2*zp), 0}, x2], 
  G1567 -> G[{(-1 + zp)/(2*zp), (-1 + zp)/zp, (-1 + zp)/(2*zp), 
     (-1 + zp)/zp}, x2], G1568 -> G[{(-1 + zp)/(2*zp), (-1 + zp)/zp, 
     (-1 + zp)/zp, 0}, x2], 
  G1569 -> G[{(-1 + zp)/(2*zp), (-1 + zp)/zp, (-1 + zp)/zp, (-1 + zp)/zp}, 
    x2], G1570 -> G[{(-1 + zp)/zp, 0, 0, 0}, x2], 
  G1571 -> G[{(-1 + zp)/zp, 0, 0, (-1 + zp)/zp}, x2], 
  G1572 -> G[{(-1 + zp)/zp, 0, 1, 0}, x2], 
  G1573 -> G[{(-1 + zp)/zp, 0, 1, (-1 + zp)/zp}, x2], 
  G1574 -> G[{(-1 + zp)/zp, 0, -zp^(-1), 0}, x2], 
  G1575 -> G[{(-1 + zp)/zp, 0, -zp^(-1), (-1 + zp)/zp}, x2], 
  G1576 -> G[{(-1 + zp)/zp, 0, (-1 + zp)/(2*zp), 0}, x2], 
  G1577 -> G[{(-1 + zp)/zp, 0, (-1 + zp)/(2*zp), (-1 + zp)/zp}, x2], 
  G1578 -> G[{(-1 + zp)/zp, 0, (-1 + zp)/zp, 0}, x2], 
  G1579 -> G[{(-1 + zp)/zp, 0, (-1 + zp)/zp, (-1 + zp)/zp}, x2], 
  G1580 -> G[{(-1 + zp)/zp, 1, 0, 0}, x2], 
  G1581 -> G[{(-1 + zp)/zp, 1, 0, (-1 + zp)/zp}, x2], 
  G1582 -> G[{(-1 + zp)/zp, 1, 1, 0}, x2], 
  G1583 -> G[{(-1 + zp)/zp, 1, 1, (-1 + zp)/zp}, x2], 
  G1584 -> G[{(-1 + zp)/zp, 1, -zp^(-1), 0}, x2], 
  G1585 -> G[{(-1 + zp)/zp, 1, -zp^(-1), (-1 + zp)/zp}, x2], 
  G1586 -> G[{(-1 + zp)/zp, 1, (-1 + zp)/(2*zp), 0}, x2], 
  G1587 -> G[{(-1 + zp)/zp, 1, (-1 + zp)/(2*zp), (-1 + zp)/zp}, x2], 
  G1588 -> G[{(-1 + zp)/zp, 1, (-1 + zp)/zp, 0}, x2], 
  G1589 -> G[{(-1 + zp)/zp, 1, (-1 + zp)/zp, (-1 + zp)/zp}, x2], 
  G1590 -> G[{(-1 + zp)/zp, -zp^(-1), 0, 0}, x2], 
  G1591 -> G[{(-1 + zp)/zp, -zp^(-1), 0, (-1 + zp)/zp}, x2], 
  G1592 -> G[{(-1 + zp)/zp, -zp^(-1), 1, 0}, x2], 
  G1593 -> G[{(-1 + zp)/zp, -zp^(-1), 1, (-1 + zp)/zp}, x2], 
  G1594 -> G[{(-1 + zp)/zp, -zp^(-1), -zp^(-1), 0}, x2], 
  G1595 -> G[{(-1 + zp)/zp, -zp^(-1), -zp^(-1), (-1 + zp)/zp}, x2], 
  G1596 -> G[{(-1 + zp)/zp, -zp^(-1), (-1 + zp)/(2*zp), 0}, x2], 
  G1597 -> G[{(-1 + zp)/zp, -zp^(-1), (-1 + zp)/(2*zp), (-1 + zp)/zp}, x2], 
  G1598 -> G[{(-1 + zp)/zp, -zp^(-1), (-1 + zp)/zp, 0}, x2], 
  G1599 -> G[{(-1 + zp)/zp, -zp^(-1), (-1 + zp)/zp, (-1 + zp)/zp}, x2], 
  G1600 -> G[{(-1 + zp)/zp, (-1 + zp)/(2*zp), 0, 0}, x2], 
  G1601 -> G[{(-1 + zp)/zp, (-1 + zp)/(2*zp), 0, (-1 + zp)/zp}, x2], 
  G1602 -> G[{(-1 + zp)/zp, (-1 + zp)/(2*zp), 1, 0}, x2], 
  G1603 -> G[{(-1 + zp)/zp, (-1 + zp)/(2*zp), 1, (-1 + zp)/zp}, x2], 
  G1604 -> G[{(-1 + zp)/zp, (-1 + zp)/(2*zp), -zp^(-1), 0}, x2], 
  G1605 -> G[{(-1 + zp)/zp, (-1 + zp)/(2*zp), -zp^(-1), (-1 + zp)/zp}, x2], 
  G1606 -> G[{(-1 + zp)/zp, (-1 + zp)/(2*zp), (-1 + zp)/(2*zp), 0}, x2], 
  G1607 -> G[{(-1 + zp)/zp, (-1 + zp)/(2*zp), (-1 + zp)/(2*zp), 
     (-1 + zp)/zp}, x2], G1608 -> G[{(-1 + zp)/zp, (-1 + zp)/(2*zp), 
     (-1 + zp)/zp, 0}, x2], 
  G1609 -> G[{(-1 + zp)/zp, (-1 + zp)/(2*zp), (-1 + zp)/zp, (-1 + zp)/zp}, 
    x2], G1610 -> G[{(-1 + zp)/zp, (-1 + zp)/zp, 0, 0}, x2], 
  G1611 -> G[{(-1 + zp)/zp, (-1 + zp)/zp, 0, (-1 + zp)/zp}, x2], 
  G1612 -> G[{(-1 + zp)/zp, (-1 + zp)/zp, 1, 0}, x2], 
  G1613 -> G[{(-1 + zp)/zp, (-1 + zp)/zp, 1, (-1 + zp)/zp}, x2], 
  G1614 -> G[{(-1 + zp)/zp, (-1 + zp)/zp, -zp^(-1), 0}, x2], 
  G1615 -> G[{(-1 + zp)/zp, (-1 + zp)/zp, -zp^(-1), (-1 + zp)/zp}, x2], 
  G1616 -> G[{(-1 + zp)/zp, (-1 + zp)/zp, (-1 + zp)/(2*zp), 0}, x2], 
  G1617 -> G[{(-1 + zp)/zp, (-1 + zp)/zp, (-1 + zp)/(2*zp), (-1 + zp)/zp}, 
    x2], G1618 -> G[{(-1 + zp)/zp, (-1 + zp)/zp, (-1 + zp)/zp, 0}, x2], 
  G1619 -> G[{(-1 + zp)/zp, (-1 + zp)/zp, (-1 + zp)/zp, (-1 + zp)/zp}, x2], 
  G1620 -> G[{-zp, 0, 0, 0}, xp], G1621 -> G[{-zp, 0, 0, 1}, xp], 
  G1622 -> G[{-zp, 0, 1, 0}, xp], G1623 -> G[{-zp, 0, 1, 1}, xp], 
  G1624 -> G[{zp, 0, 0, 0}, xp], G1625 -> G[{zp, 0, 0, 1}, xp], 
  G1626 -> G[{zp, 0, 1, 0}, xp], G1627 -> G[{zp, 0, 1, 1}, xp]}, 
 {x1 -> Sqrt[xp], x2 -> (-1 + zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/(2*zp), 
  z1 -> Sqrt[zp], z2 -> (1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(2*xp)}}


==> anc/rad_results.m <==
Print["Results of angular-radial decomposition method for the master \
integrals.\nFormat:{RRtoInt,GtoLi,prefactors,notations}, where\n    RRtoInt \
---  integrands in symbolic form containing GPLs and classical polylogs,\n    \
GtoLi --- rules to convert the GPLs to classical polylogs,\n    prefactors \
--- expression for prefactors in the integrands,\n    notations --- two \
square roots present in the expression.\nNB: \[CurlyEpsilon]=d-4."]
{{RR01[0, 0, 0] -> r1j1, RR01[0, 0, 1] -> SeriesData[\[CurlyEpsilon], 0, 
    {(-2*Pi*r1j2)/(z + zp - z*zp), -((Pi*r1j2*Log[-((-1 + z)*z)])/
       (z + zp - z*zp)), -1/4*(Pi*r1j2*Log[-((-1 + z)*z)]^2)/(z + zp - z*zp), 
     (Pi*r1j2*Log[-((-1 + z)*z)]^3)/(4*(6*z*(-1 + zp) - 6*zp))}, -1, 3, 1], 
  RR01[1, 1, 1] -> SeriesData[\[CurlyEpsilon], 0, {(2*Pi*(r1j3 + r2j3))/zp, 
     -(Pi*((r1j3*((2 - 2*zp)/(z + zp - z*zp) + Log[zp]))/zp - 
        (r2j3*(2 - 2*zp + Log[zp] + z*(-1 + zp)*Log[zp]))/
         (zp + z*(-1 + zp)*zp))), 
     (Pi*r2j3*(Pi^2 + 3*Log[zp]^2 - (12*(2*Log[z] + Log[zp]))/z + 
         (12*(Log[-((-1 + z)*z)] + Log[(z*zp)/(1 + z*(-1 + zp))]))/
          (z*(1 + z*(-1 + zp)))))/(12*zp) + 
      r1j3*((Pi*(-2*Log[z] + Log[zp]))/(z*zp) + (Pi^3 + 3*Pi*Log[zp]^2)/
         (12*zp) - (Pi*(Log[-((-1 + z)*z)] + Log[z/(z + zp - z*zp)]))/
         (z*(z*(-1 + zp) - zp))), 
     -1/24*(Pi*((r2j3*(-(Log[zp]*(Pi^2 + Log[zp]^2)) + 
           (2*(Pi^2 + 12*Log[z]^2 + 12*Log[z]*Log[zp] + 3*Log[zp]^2))/z - 
           (6*((Log[-((-1 + z)*z)] + Log[(z*zp)/(1 + z*(-1 + zp))])^2 + 
              2*PolyLog[2, (1 - z)/(1 + z*(-1 + zp))]))/
            (z*(1 + z*(-1 + zp)))))/zp + 
        r1j3*((Log[zp]*(Pi^2 + Log[zp]^2))/zp + 
          (2*(Pi^2 + 12*Log[z]^2 - 12*Log[z]*Log[zp] + 3*Log[zp]^2))/(z*zp) + 
          (6*((Log[-((-1 + z)*z)] + Log[z/(z + zp - z*zp)])^2 + 
             2*PolyLog[2, 1 - z/(z + zp - z*zp)]))/(z*(z*(-1 + zp) - zp))))), 
     ((Pi*r2j3*(7*Pi^4 + 30*Pi^2*Log[zp]^2 + 15*Log[zp]^4 - 
          (120*(2*Log[z] + Log[zp])*(Pi^2 + 4*Log[z]^2 + 4*Log[z]*Log[zp] + 
             Log[zp]^2))/z + (120*(Log[-((-1 + z)*z)]^3 + 
             Pi^2*Log[(z*zp)/(1 + z*(-1 + zp))] + 3*Log[-((-1 + z)*z)]^2*
              Log[(z*zp)/(1 + z*(-1 + zp))] + 3*Log[-((-1 + z)*z)]*
              Log[(z*zp)/(1 + z*(-1 + zp))]^2 - 3*Log[(1 - z)/
                (1 + z*(-1 + zp))]*Log[(z*zp)/(1 + z*(-1 + zp))]^2 + 
             Log[(z*zp)/(1 + z*(-1 + zp))]^3 + 6*Log[-((-1 + z)*z)]*
              PolyLog[2, (1 - z)/(1 + z*(-1 + zp))] - 
             6*PolyLog[3, (1 - z)/(1 + z*(-1 + zp))] - 
             6*PolyLog[3, (z*zp)/(1 + z*(-1 + zp))] + 6*Zeta[3]))/
           (z*(1 + z*(-1 + zp)))))/(720*zp) + 
       r1j3*(-1/6*(Pi*(2*Log[z] - Log[zp])*(Pi^2 + 4*Log[z]^2 - 
             4*Log[z]*Log[zp] + Log[zp]^2))/(z*zp) + 
         (7*Pi^5 + 30*Pi^3*Log[zp]^2 + 15*Pi*Log[zp]^4)/(720*zp) - 
         (Pi*(Log[-((-1 + z)*z)]^3 + Pi^2*Log[z/(z + zp - z*zp)] + 
            3*Log[-((-1 + z)*z)]^2*Log[z/(z + zp - z*zp)] + 
            3*Log[-((-1 + z)*z)]*Log[z/(z + zp - z*zp)]^2 + 
            Log[z/(z + zp - z*zp)]^3 - 3*Log[z/(z + zp - z*zp)]^2*
             Log[1 - z/(z + zp - z*zp)] + 6*Log[-((-1 + z)*z)]*
             PolyLog[2, 1 - z/(z + zp - z*zp)] - 
            6*PolyLog[3, z/(z + zp - z*zp)] - 
            6*PolyLog[3, 1 - z/(z + zp - z*zp)] + 6*Zeta[3]))/
          (6*z*(z*(-1 + zp) - zp))))/4}, -2, 3, 1], 
  RR02[1, 1, 1] -> SeriesData[\[CurlyEpsilon], 0, 
    {6*Pi*r1j4, -(Pi*r1j4*Log[zp]), r1j4*((Pi*Log[1 - z])/(-1 + z) + 
       (Pi*(-2*Log[z] + Log[zp]))/z + (Pi*(Pi^2 + 3*Log[zp]^2))/12 - 
       (Pi*(Log[-((-1 + z)*z)] + Log[z/(z + zp - z*zp)]))/((-1 + z)*z)), 
     -1/24*(Pi*r1j4*((-6*Log[1 - z]^2)/(-1 + z) + 
        Log[zp]*(Pi^2 + Log[zp]^2) + (2*(Pi^2 + 12*Log[z]^2 - 
           12*Log[z]*Log[zp] + 3*Log[zp]^2))/z + 
        (6*((Log[-((-1 + z)*z)] + Log[z/(z + zp - z*zp)])^2 + 
           2*PolyLog[2, 1 - z/(z + zp - z*zp)]))/((-1 + z)*z))), 
     (Pi*r1j4*(7*Pi^4 + (120*Log[1 - z]^3)/(-1 + z) + 30*Pi^2*Log[zp]^2 + 
        15*Log[zp]^4 - (120*(2*Log[z] - Log[zp])*(Pi^2 + 4*Log[z]^2 - 
           4*Log[z]*Log[zp] + Log[zp]^2))/z - 
        (120*(Log[-((-1 + z)*z)]^3 + Pi^2*Log[z/(z + zp - z*zp)] + 
           3*Log[-((-1 + z)*z)]^2*Log[z/(z + zp - z*zp)] + 
           3*Log[-((-1 + z)*z)]*Log[z/(z + zp - z*zp)]^2 + 
           Log[z/(z + zp - z*zp)]^3 - 3*Log[z/(z + zp - z*zp)]^2*
            Log[1 - z/(z + zp - z*zp)] + 6*Log[-((-1 + z)*z)]*
            PolyLog[2, 1 - z/(z + zp - z*zp)] - 
           6*PolyLog[3, z/(z + zp - z*zp)] - 
           6*PolyLog[3, 1 - z/(z + zp - z*zp)] + 6*Zeta[3]))/((-1 + z)*z)))/
      2880}, -2, 3, 1], RR03[0, 0, 1] -> SeriesData[\[CurlyEpsilon], 0, 
    {(-2*Pi*r1j5)/(xp + z - xp*z), (Pi*r1j5*(-2 + Log[-((-1 + z)*z)]))/
      (xp*(-1 + z) - z), (Pi*r1j5*(8 - 4*Log[-((-1 + z)*z)] + 
        Log[-((-1 + z)*z)]^2))/(4*(xp*(-1 + z) - z))}, 0, 3, 1], 
  RR03[1, 1, 1] -> SeriesData[\[CurlyEpsilon], 0, 
    {(2*Pi*r1j6)/xp, -((Pi*r1j6*((2 - 2*xp)/(xp + z - xp*z) + Log[zp]))/xp), 
     r1j6*((Pi*(-2*Log[z] + Log[zp]))/(xp*z) + (Pi^3 + 3*Pi*Log[zp]^2)/
        (12*xp) - (Pi*(Log[-((-1 + z)*z)] + Log[z/(z + zp - z*zp)]))/
        ((xp*(-1 + z) - z)*z)), 
     -1/24*(Pi*r1j6*((Log[zp]*(Pi^2 + Log[zp]^2))/xp + 
        (2*(Pi^2 + 12*Log[z]^2 - 12*Log[z]*Log[zp] + 3*Log[zp]^2))/(xp*z) + 
        (6*((Log[-((-1 + z)*z)] + Log[z/(z + zp - z*zp)])^2 + 
           2*PolyLog[2, 1 - z/(z + zp - z*zp)]))/((xp*(-1 + z) - z)*z))), 
     (r1j6*(-1/6*(Pi*(2*Log[z] - Log[zp])*(Pi^2 + 4*Log[z]^2 - 
            4*Log[z]*Log[zp] + Log[zp]^2))/(xp*z) + 
        (7*Pi^5 + 30*Pi^3*Log[zp]^2 + 15*Pi*Log[zp]^4)/(720*xp) - 
        (Pi*(Log[-((-1 + z)*z)]^3 + Pi^2*Log[z/(z + zp - z*zp)] + 
           3*Log[-((-1 + z)*z)]^2*Log[z/(z + zp - z*zp)] + 
           3*Log[-((-1 + z)*z)]*Log[z/(z + zp - z*zp)]^2 + 
           Log[z/(z + zp - z*zp)]^3 - 3*Log[z/(z + zp - z*zp)]^2*
            Log[1 - z/(z + zp - z*zp)] + 6*Log[-((-1 + z)*z)]*
            PolyLog[2, 1 - z/(z + zp - z*zp)] - 
           6*PolyLog[3, z/(z + zp - z*zp)] - 
           6*PolyLog[3, 1 - z/(z + zp - z*zp)] + 6*Zeta[3]))/
         (6*(xp*(-1 + z) - z)*z)))/4}, -2, 3, 1], 
  RR04[1, 1, 1] -> SeriesData[\[CurlyEpsilon], 0, 
    {(2*Pi*r1j7)/zp, (Pi*r1j7*(2 - 2*xp + Log[zp] + (-1 + xp)*z*Log[zp]))/
      (zp + (-1 + xp)*z*zp), (Pi*r1j7*(Pi^2 + 3*Log[zp]^2 - 
        (12*(2*Log[z] + Log[zp]))/z + 
        (12*(Log[-((-1 + z)*z)] + Log[(z*zp)/(1 + z*(-1 + zp))]))/
         (z*(1 + (-1 + xp)*z))))/(12*zp), 
     -1/24*(Pi*r1j7*(-(Log[zp]*(Pi^2 + Log[zp]^2)) + 
         (2*(Pi^2 + 12*Log[z]^2 + 12*Log[z]*Log[zp] + 3*Log[zp]^2))/z - 
         (6*((Log[-((-1 + z)*z)] + Log[(z*zp)/(1 + z*(-1 + zp))])^2 + 
            2*PolyLog[2, (1 - z)/(1 + z*(-1 + zp))]))/(z*(1 + (-1 + xp)*z))))/
       zp, (Pi*r1j7*(7*Pi^4 + 30*Pi^2*Log[zp]^2 + 15*Log[zp]^4 - 
        (120*(2*Log[z] + Log[zp])*(Pi^2 + 4*Log[z]^2 + 4*Log[z]*Log[zp] + 
           Log[zp]^2))/z + (120*(Log[-((-1 + z)*z)]^3 + 
           Pi^2*Log[(z*zp)/(1 + z*(-1 + zp))] + 3*Log[-((-1 + z)*z)]^2*
            Log[(z*zp)/(1 + z*(-1 + zp))] + 3*Log[-((-1 + z)*z)]*
            Log[(z*zp)/(1 + z*(-1 + zp))]^2 - 
           3*Log[(1 - z)/(1 + z*(-1 + zp))]*Log[(z*zp)/(1 + z*(-1 + zp))]^2 + 
           Log[(z*zp)/(1 + z*(-1 + zp))]^3 + 6*Log[-((-1 + z)*z)]*
            PolyLog[2, (1 - z)/(1 + z*(-1 + zp))] - 
           6*PolyLog[3, (1 - z)/(1 + z*(-1 + zp))] - 
           6*PolyLog[3, (z*zp)/(1 + z*(-1 + zp))] + 6*Zeta[3]))/
         (z*(1 + (-1 + xp)*z))))/(2880*zp)}, -2, 3, 1], 
  RR05[0, 0, 1] -> SeriesData[\[CurlyEpsilon], 0, 
    {(Pi*r1j8*Log[-((1 + r2)/(-1 + r2))])/(r2*(-1 + (-1 + xp)*z*(-1 + zp) - 
        xp*zp)), (Pi*r1j8*(Log[-((1 + r2)/(-1 + r2))]*
         (Log[-((1 + r2)/(-1 + r2))] + 2*Log[-((-1 + z)*z)]) + 
        4*PolyLog[2, (2*r2)/(-1 + r2)]))/(4*r2*(-1 + (-1 + xp)*z*(-1 + zp) - 
        xp*zp)), (Pi*r1j8*(2*Pi^2*Log[-((1 + r2)/(-1 + r2))] - 
        6*Log[(2*r2)/(-1 + r2)]*Log[-((1 + r2)/(-1 + r2))]^2 + 
        Log[-((1 + r2)/(-1 + r2))]^3 + 3*Log[-((1 + r2)/(-1 + r2))]^2*
         Log[-((-1 + z)*z)] + 3*Log[-((1 + r2)/(-1 + r2))]*
         Log[-((-1 + z)*z)]^2 + 12*Log[-((-1 + z)*z)]*
         PolyLog[2, (2*r2)/(-1 + r2)] - 24*PolyLog[3, (2*r2)/(-1 + r2)] - 
        12*PolyLog[3, (1 + r2)/(1 - r2)] + 12*Zeta[3]))/
      (24*r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))}, 0, 3, 1], 
  RR05[0, 0, 2] -> SeriesData[\[CurlyEpsilon], 0, 
    {(Pi*r1j9)/(2*xp*zp), -1/4*(Pi*r1j9*(Log[-((1 + r2)/(-1 + r2))] - 
         r2*Log[-((-1 + z)*z)]))/(r2*xp*zp), 
     -1/16*(Pi*r1j9*(Log[-((1 + r2)/(-1 + r2))]^2 + 
         2*Log[-((1 + r2)/(-1 + r2))]*Log[-((-1 + z)*z)] - 
         r2*Log[-((-1 + z)*z)]^2 + 4*PolyLog[2, (2*r2)/(-1 + r2)]))/
       (r2*xp*zp)}, 0, 3, 1], RR05[0, 1, 1] -> SeriesData[\[CurlyEpsilon], 0, 
    {(Pi*(r1j10 + r2j10)*Log[-((1 + r2)/(-1 + r2))])/
      (r2*(1 + xp*zp + z*(-1 + xp + zp - xp*zp))^2), 
     (Pi*(r1j10 + r2j10)*(Log[-((1 + r2)/(-1 + r2))]*
         (Log[-((1 + r2)/(-1 + r2))] + 2*Log[-((-1 + z)*z)]) + 
        4*PolyLog[2, (2*r2)/(-1 + r2)]))/
      (4*r2*(1 + xp*zp + z*(-1 + xp + zp - xp*zp))^2), 
     (Pi*(r1j10 + r2j10)*(2*Pi^2*Log[-((1 + r2)/(-1 + r2))] - 
        6*Log[(2*r2)/(-1 + r2)]*Log[-((1 + r2)/(-1 + r2))]^2 + 
        Log[-((1 + r2)/(-1 + r2))]^3 + 3*Log[-((1 + r2)/(-1 + r2))]^2*
         Log[-((-1 + z)*z)] + 3*Log[-((1 + r2)/(-1 + r2))]*
         Log[-((-1 + z)*z)]^2 + 12*Log[-((-1 + z)*z)]*
         PolyLog[2, (2*r2)/(-1 + r2)] - 24*PolyLog[3, (2*r2)/(-1 + r2)] - 
        12*PolyLog[3, (1 + r2)/(1 - r2)] + 12*Zeta[3]))/
      (24*r2*(1 + xp*zp + z*(-1 + xp + zp - xp*zp))^2)}, 0, 3, 1], 
  RR05[1, 1, 1] -> SeriesData[\[CurlyEpsilon], 0, 
    {(Pi*(r1j11 + r1j11*(-1 + xp)*z + r2j11*(xp + z - xp*z)*zp))/
      ((xp*(-1 + z) - z)*(1 + (-1 + xp)*z)*zp*(-1 + (-1 + xp)*z*(-1 + zp) - 
        xp*zp)), 
     (Pi*((r1j11*(Log[-((-1 + z)*z)] - Log[xp/((xp + z - xp*z)^2*zp)]))/
         ((xp*(-1 + z) - z)*zp) + (r2j11*(-Log[-((-1 + z)*z)] + 
           Log[(xp*zp)/(1 + (-1 + xp)*z)^2]))/(1 + (-1 + xp)*z)))/
      (2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 
     ((Pi*r2j11*G[0, ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
            r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 1])/
        ((1 + (-1 + xp)*z)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) - 
       (Pi*r1j11*G[0, ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
            r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 1])/
        ((xp*(-1 + z) - z)*zp*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) - 
       (Pi*r1j11*G[0, ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (1 - xp*zp + (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + 
                zp) - xp*zp)), 1])/((xp*(-1 + z) - z)*zp*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) + 
       (Pi*r2j11*G[0, ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (1 - xp*zp + (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + 
                zp) - xp*zp)), 1])/((1 + (-1 + xp)*z)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) - 
       (Pi*(-((r1j11*(Log[-((-1 + z)*z)] - Log[xp/((xp + z - xp*z)^2*zp)])^2)/
            ((xp*(-1 + z) - z)*zp)) + 
          (r2j11*(Log[-((-1 + z)*z)] - Log[(xp*zp)/(1 + (-1 + xp)*z)^2])^2)/
           (1 + (-1 + xp)*z)))/(4*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)))/2, 
     ((-2*Pi*r2j11*G[0, 0, ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
            r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 1])/
        ((1 + (-1 + xp)*z)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) + 
       (2*Pi*r1j11*G[0, 0, ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
            r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 1])/
        ((xp*(-1 + z) - z)*zp*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) + 
       (2*Pi*r1j11*G[0, 0, ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (1 - xp*zp + (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + 
                zp) - xp*zp)), 1])/((xp*(-1 + z) - z)*zp*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) - 
       (2*Pi*r2j11*G[0, 0, ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (1 - xp*zp + (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + 
                zp) - xp*zp)), 1])/((1 + (-1 + xp)*z)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) - 
       (Pi*r2j11*G[0, ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
            r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 
          ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
            r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 1])/
        ((1 + (-1 + xp)*z)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) - 
       (Pi*r2j11*G[0, ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
            r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 
          ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (1 - xp*zp + (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + 
                zp) - xp*zp)), 1])/((1 + (-1 + xp)*z)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) + 
       (Pi*r1j11*G[0, ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
            r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 
          ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
            r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 1])/
        ((xp*(-1 + z) - z)*zp*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) + 
       (Pi*r1j11*G[0, ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
            r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 
          ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (1 - xp*zp + (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + 
                zp) - xp*zp)), 1])/((xp*(-1 + z) - z)*zp*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) + 
       (Pi*r1j11*G[0, ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (1 - xp*zp + (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + 
                zp) - xp*zp)), ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
             xp*zp))/(-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
            r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 1])/
        ((xp*(-1 + z) - z)*zp*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) + 
       (Pi*r1j11*G[0, ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (1 - xp*zp + (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + 
                zp) - xp*zp)), ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
             xp*zp))/(1 - xp*zp + (-1 + xp)*z*(1 + zp) + 
            r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 1])/
        ((xp*(-1 + z) - z)*zp*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) - 
       (Pi*r2j11*G[0, ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (1 - xp*zp + (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + 
                zp) - xp*zp)), ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
             xp*zp))/(-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
            r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 1])/
        ((1 + (-1 + xp)*z)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) - 
       (Pi*r2j11*G[0, ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (1 - xp*zp + (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + 
                zp) - xp*zp)), ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
             xp*zp))/(1 - xp*zp + (-1 + xp)*z*(1 + zp) + 
            r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 1])/
        ((1 + (-1 + xp)*z)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) + 
       (Pi*r1j11*G[0, ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
            r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 1]*
         (-Log[-((-1 + z)*z)] + Log[xp/((xp + z - xp*z)^2*zp)]))/
        ((xp*(-1 + z) - z)*zp*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) + 
       (Pi*r1j11*G[0, ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (1 - xp*zp + (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + 
                zp) - xp*zp)), 1]*(-Log[-((-1 + z)*z)] + 
          Log[xp/((xp + z - xp*z)^2*zp)]))/((xp*(-1 + z) - z)*zp*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) + 
       (Pi*r2j11*G[0, ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
            r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 1]*
         (Log[-((-1 + z)*z)] - Log[(xp*zp)/(1 + (-1 + xp)*z)^2]))/
        ((1 + (-1 + xp)*z)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) + 
       (Pi*r2j11*G[0, ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (1 - xp*zp + (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + 
                zp) - xp*zp)), 1]*(Log[-((-1 + z)*z)] - 
          Log[(xp*zp)/(1 + (-1 + xp)*z)^2]))/((1 + (-1 + xp)*z)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) + 
       (Pi*((r1j11 + r1j11*(-1 + xp)*z + r2j11*(xp + z - xp*z)*zp)*
           Log[-((-1 + z)*z)]^3 - r1j11*(1 + (-1 + xp)*z)*
           Log[xp/((xp + z - xp*z)^2*zp)]^3 + r2j11*(xp*(-1 + z) - z)*zp*
           Log[(xp*zp)/(1 + (-1 + xp)*z)^2]^3 - 3*Log[-((-1 + z)*z)]^2*
           (r1j11*(1 + (-1 + xp)*z)*Log[xp/((xp + z - xp*z)^2*zp)] + 
            r2j11*(xp + z - xp*z)*zp*Log[(xp*zp)/(1 + (-1 + xp)*z)^2]) + 
          3*Log[-((-1 + z)*z)]*(r1j11*(1 + (-1 + xp)*z)*
             Log[xp/((xp + z - xp*z)^2*zp)]^2 + r2j11*(xp + z - xp*z)*zp*
             Log[(xp*zp)/(1 + (-1 + xp)*z)^2]^2)))/(12*(xp*(-1 + z) - z)*
         (1 + (-1 + xp)*z)*zp*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)))/4}, -1, 
    3, 1], RR06[0, 1, 1] -> SeriesData[\[CurlyEpsilon], 0, 
    {(Pi*r1j12*Log[-((1 + r2)/(-1 + r2))])/(r2*(xp*(-1 + z) - z)*
       (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 
     (Pi*r1j12*(Log[-((1 + r2)/(-1 + r2))]*(Log[-((1 + r2)/(-1 + r2))] + 
          2*Log[-((-1 + z)*z)]) + 4*PolyLog[2, (2*r2)/(-1 + r2)]))/
      (4*r2*(xp*(-1 + z) - z)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 
     (Pi*r1j12*(2*Pi^2*Log[-((1 + r2)/(-1 + r2))] - 6*Log[(2*r2)/(-1 + r2)]*
         Log[-((1 + r2)/(-1 + r2))]^2 + Log[-((1 + r2)/(-1 + r2))]^3 + 
        3*Log[-((1 + r2)/(-1 + r2))]^2*Log[-((-1 + z)*z)] + 
        3*Log[-((1 + r2)/(-1 + r2))]*Log[-((-1 + z)*z)]^2 + 
        12*Log[-((-1 + z)*z)]*PolyLog[2, (2*r2)/(-1 + r2)] - 
        24*PolyLog[3, (2*r2)/(-1 + r2)] - 12*PolyLog[3, (1 + r2)/(1 - r2)] + 
        12*Zeta[3]))/(24*r2*(xp*(-1 + z) - z)*(-1 + (-1 + xp)*z*(-1 + zp) - 
        xp*zp))}, 0, 3, 1], RR06[1, 1, 1] -> SeriesData[\[CurlyEpsilon], 0, 
    {-((Pi*r1j13)/((xp*(-1 + z) - z)*(1 + (-1 + xp)*z))), 
     (Pi*r1j13*(-Log[-((-1 + z)*z)] + Log[(xp*zp)/(1 + (-1 + xp)*z)^2]))/
      (2*(xp*(-1 + z) - z)*(1 + (-1 + xp)*z)), 
     (4*Pi*r1j13*G[0, ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
          (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
           r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 1] + 
       4*Pi*r1j13*G[0, ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
          (1 - xp*zp + (-1 + xp)*z*(1 + zp) + 
           r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 1] - 
       Pi*r1j13*Log[-((-1 + z)*z)]^2 + 2*Pi*r1j13*Log[-((-1 + z)*z)]*
        Log[(xp*zp)/(1 + (-1 + xp)*z)^2] - 
       Pi*r1j13*Log[(xp*zp)/(1 + (-1 + xp)*z)^2]^2)/
      (8*(1 - z + xp*z)*(-xp - z + xp*z)), 
     ((-2*Pi*r1j13*G[0, 0, ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
            r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 1])/
        ((xp*(-1 + z) - z)*(1 + (-1 + xp)*z)) - 
       (2*Pi*r1j13*G[0, 0, ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (1 - xp*zp + (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + 
                zp) - xp*zp)), 1])/((xp*(-1 + z) - z)*(1 + (-1 + xp)*z)) - 
       (Pi*r1j13*G[0, ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
            r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 
          ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
            r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 1])/
        ((xp*(-1 + z) - z)*(1 + (-1 + xp)*z)) - 
       (Pi*r1j13*G[0, ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
            r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 
          ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (1 - xp*zp + (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + 
                zp) - xp*zp)), 1])/((xp*(-1 + z) - z)*(1 + (-1 + xp)*z)) - 
       (Pi*r1j13*G[0, ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (1 - xp*zp + (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + 
                zp) - xp*zp)), ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
             xp*zp))/(-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
            r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 1])/
        ((xp*(-1 + z) - z)*(1 + (-1 + xp)*z)) - 
       (Pi*r1j13*G[0, ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (1 - xp*zp + (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + 
                zp) - xp*zp)), ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
             xp*zp))/(1 - xp*zp + (-1 + xp)*z*(1 + zp) + 
            r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 1])/
        ((xp*(-1 + z) - z)*(1 + (-1 + xp)*z)) + 
       (Pi*r1j13*G[0, ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
            r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 1]*
         (Log[-((-1 + z)*z)] - Log[(xp*zp)/(1 + (-1 + xp)*z)^2]))/
        ((xp*(-1 + z) - z)*(1 + (-1 + xp)*z)) + 
       (Pi*r1j13*G[0, ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (1 - xp*zp + (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + 
                zp) - xp*zp)), 1]*(Log[-((-1 + z)*z)] - 
          Log[(xp*zp)/(1 + (-1 + xp)*z)^2]))/((xp*(-1 + z) - z)*
         (1 + (-1 + xp)*z)) - (Pi*r1j13*(Log[-((-1 + z)*z)] - 
           Log[(xp*zp)/(1 + (-1 + xp)*z)^2])^3)/(12*(xp*(-1 + z) - z)*
         (1 + (-1 + xp)*z)))/4}, -1, 3, 1], 
  RR07[0, 1, 1] -> SeriesData[\[CurlyEpsilon], 0, 
    {(Pi*r1j14)/((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
       z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 
     (Pi*(r1j14*(-1 + xp)*Log[-((-1 + z)*z)] - 
        r2j14*Log[(xp*zp*(z + zp - z*zp)^2)/((-1 + xp)*z^2*(-1 + zp)^2 + 
             xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))^2] + 
        (r1j14 + r2j14 - r1j14*xp)*Log[((z + zp - z*zp)^2*
            ((-1 + xp)^2*z^2*(-1 + zp)^2 + xp*zp*(1 + (-1 + xp)*zp) - 
             (-1 + xp)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)))/
           ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
              (1 + (-1 + 2*xp)*zp))^2]))/(2*(-1 + xp)*
       ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
         (1 + (-1 + 2*xp)*zp))), 
     ((Pi*(r1j14 + r2j14 - r1j14*xp)*G[0, ((z*(-1 + zp) - zp)*
            ((-1 + xp)*z*(-1 + zp) - xp*zp))/(z*(-1 + zp)), 1])/
        ((-1 + xp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) + 
       (Pi*(r1j14 + r2j14 - r1j14*xp)*G[0, ((z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))/((-1 + z)*(-1 + zp)*
            zp), 1])/((-1 + xp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) - 
       (Pi*r2j14*G[0, ((1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((-1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
            (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) - 
       (Pi*r2j14*G[0, ((-1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
            (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) - 
       (Pi*((r1j14 - r1j14*xp)*Log[-((-1 + z)*z)]^2 - 
          r2j14*Log[(xp*zp*(z + zp - z*zp)^2)/((-1 + xp)*z^2*(-1 + zp)^2 + 
                xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))^2]^2 + 
          (r1j14 + r2j14 - r1j14*xp)*Log[((z + zp - z*zp)^2*((-1 + xp)^2*z^2*
                 (-1 + zp)^2 + xp*zp*(1 + (-1 + xp)*zp) - (-1 + xp)*z*
                 (-1 + zp)*(1 + (-1 + 2*xp)*zp)))/((-1 + xp)*z^2*(-1 + zp)^
                  2 + xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))^2]^2 + 
          2*Log[-((-1 + z)*z)]*(r2j14*Log[(xp*zp*(z + zp - z*zp)^2)/
               ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
                  (1 + (-1 + 2*xp)*zp))^2] - (r1j14 + r2j14 - r1j14*xp)*
             Log[((z + zp - z*zp)^2*((-1 + xp)^2*z^2*(-1 + zp)^2 + 
                 xp*zp*(1 + (-1 + xp)*zp) - (-1 + xp)*z*(-1 + zp)*
                  (1 + (-1 + 2*xp)*zp)))/((-1 + xp)*z^2*(-1 + zp)^2 + 
                 xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))^2])))/
        (4*(-1 + xp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))))/2, 
     ((-2*Pi*(r1j14 + r2j14 - r1j14*xp)*G[0, 0, 
          ((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - xp*zp))/(z*(-1 + zp)), 
          1])/((-1 + xp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) - 
       (2*Pi*(r1j14 + r2j14 - r1j14*xp)*G[0, 0, 
          ((z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))/
           ((-1 + z)*(-1 + zp)*zp), 1])/((-1 + xp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) + 
       (2*Pi*r2j14*G[0, 0, ((1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((-1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
            (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) + 
       (2*Pi*r2j14*G[0, 0, ((-1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
            (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) - 
       (Pi*(r1j14 + r2j14 - r1j14*xp)*G[0, ((z*(-1 + zp) - zp)*
            ((-1 + xp)*z*(-1 + zp) - xp*zp))/(z*(-1 + zp)), 
          ((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - xp*zp))/(z*(-1 + zp)), 
          1])/((-1 + xp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) - 
       (Pi*(r1j14 + r2j14 - r1j14*xp)*G[0, ((z*(-1 + zp) - zp)*
            ((-1 + xp)*z*(-1 + zp) - xp*zp))/(z*(-1 + zp)), 
          ((z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))/
           ((-1 + z)*(-1 + zp)*zp), 1])/((-1 + xp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) - (Pi*(r1j14 + r2j14 - r1j14*xp)*
         G[0, ((z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))/
           ((-1 + z)*(-1 + zp)*zp), ((z*(-1 + zp) - zp)*
            ((-1 + xp)*z*(-1 + zp) - xp*zp))/(z*(-1 + zp)), 1])/
        ((-1 + xp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) - 
       (Pi*(r1j14 + r2j14 - r1j14*xp)*G[0, ((z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))/((-1 + z)*(-1 + zp)*
            zp), ((z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) + zp - 
             xp*zp))/((-1 + z)*(-1 + zp)*zp), 1])/
        ((-1 + xp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) + 
       (Pi*r2j14*G[0, ((1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((-1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
            (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 
          ((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(1 + r2 - xp*zp + 
              r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) + 
       (Pi*r2j14*G[0, ((1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((-1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
            (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 
          ((-1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(-1 + r2 + xp*zp + 
              r2*xp*zp) - (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) + 
       (Pi*r2j14*G[0, ((-1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
            (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 
          ((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(1 + r2 - xp*zp + 
              r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) + 
       (Pi*r2j14*G[0, ((-1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
            (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 
          ((-1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(-1 + r2 + xp*zp + 
              r2*xp*zp) - (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) + 
       (Pi*r2j14*G[0, ((1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((-1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
            (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1]*
         (-Log[-((-1 + z)*z)] + Log[(xp*zp*(z + zp - z*zp)^2)/
            ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*(1 - zp + 
                2*xp*zp))^2]))/((-1 + xp)*((-1 + xp)*z^2*(-1 + zp)^2 + 
          xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) + 
       (Pi*r2j14*G[0, ((-1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
            (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1]*
         (-Log[-((-1 + z)*z)] + Log[(xp*zp*(z + zp - z*zp)^2)/
            ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*(1 - zp + 
                2*xp*zp))^2]))/((-1 + xp)*((-1 + xp)*z^2*(-1 + zp)^2 + 
          xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) + 
       (Pi*(r1j14 + r2j14 - r1j14*xp)*G[0, ((z*(-1 + zp) - zp)*
            ((-1 + xp)*z*(-1 + zp) - xp*zp))/(z*(-1 + zp)), 1]*
         (Log[-((-1 + z)*z)] - Log[((z + zp - z*zp)^2*
             ((-1 + xp)^2*z^2*(-1 + zp)^2 + xp*zp*(1 + (-1 + xp)*zp) - 
              (-1 + xp)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)))/
            ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*(1 - zp + 
                2*xp*zp))^2]))/((-1 + xp)*((-1 + xp)*z^2*(-1 + zp)^2 + 
          xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) + 
       (Pi*(r1j14 + r2j14 - r1j14*xp)*G[0, ((z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))/((-1 + z)*(-1 + zp)*
            zp), 1]*(Log[-((-1 + z)*z)] - 
          Log[((z + zp - z*zp)^2*((-1 + xp)^2*z^2*(-1 + zp)^2 + 
              xp*zp*(1 + (-1 + xp)*zp) - (-1 + xp)*z*(-1 + zp)*(1 + 
                (-1 + 2*xp)*zp)))/((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
              z*(-1 + zp)*(1 - zp + 2*xp*zp))^2]))/
        ((-1 + xp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) + 
       (Pi*(r1j14*(-1 + xp)*Log[-((-1 + z)*z)]^3 - 
          r2j14*Log[(xp*zp*(z + zp - z*zp)^2)/((-1 + xp)*z^2*(-1 + zp)^2 + 
                xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))^2]^3 + 
          (r1j14 + r2j14 - r1j14*xp)*Log[((z + zp - z*zp)^2*((-1 + xp)^2*z^2*
                 (-1 + zp)^2 + xp*zp*(1 + (-1 + xp)*zp) - (-1 + xp)*z*
                 (-1 + zp)*(1 + (-1 + 2*xp)*zp)))/((-1 + xp)*z^2*(-1 + zp)^
                  2 + xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))^2]^3 - 
          3*Log[-((-1 + z)*z)]^2*(r2j14*Log[(xp*zp*(z + zp - z*zp)^2)/
               ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
                  (1 + (-1 + 2*xp)*zp))^2] - (r1j14 + r2j14 - r1j14*xp)*
             Log[((z + zp - z*zp)^2*((-1 + xp)^2*z^2*(-1 + zp)^2 + 
                 xp*zp*(1 + (-1 + xp)*zp) - (-1 + xp)*z*(-1 + zp)*
                  (1 + (-1 + 2*xp)*zp)))/((-1 + xp)*z^2*(-1 + zp)^2 + 
                 xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))^2]) + 
          3*Log[-((-1 + z)*z)]*(r2j14*Log[(xp*zp*(z + zp - z*zp)^2)/
                ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
                   (1 + (-1 + 2*xp)*zp))^2]^2 - (r1j14 + r2j14 - r1j14*xp)*
             Log[((z + zp - z*zp)^2*((-1 + xp)^2*z^2*(-1 + zp)^2 + 
                  xp*zp*(1 + (-1 + xp)*zp) - (-1 + xp)*z*(-1 + zp)*
                   (1 + (-1 + 2*xp)*zp)))/((-1 + xp)*z^2*(-1 + zp)^2 + 
                  xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))^2]^2)))/
        (12*(-1 + xp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))))/4}, -1, 3, 1], 
  RR07[1, 1, 1] -> SeriesData[\[CurlyEpsilon], 0, {(2*Pi*r1j15)/(xp*zp), 
     -(Pi*((r2j15/((xp + z - xp*z)*zp) + (2*r1j15*(-1 + xp)*(-1 + zp))/
           (xp*zp) - r3j15/((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
            z*(-1 + zp)*(1 - zp + 2*xp*zp)))/((-1 + xp)*z*(-1 + zp) - 
          xp*zp) + (r1j15*Log[zp])/(xp*zp))), 
     ((Pi*r2j15*(Log[-((-1 + z)*z)] - Log[xp/((xp + z - xp*z)^2*zp)]))/
        ((xp*(-1 + z) - z)*zp*((-1 + xp)*z*(-1 + zp) - xp*zp)) + 
       (2*Pi*r1j15*(-2*Log[z] + Log[zp]))/(xp*z*zp) + 
       (r1j15*(Pi^3 + 3*Pi*Log[zp]^2))/(6*xp*zp) - 
       (2*Pi*r1j15*(Log[-((-1 + z)*z)] + Log[z/(z + zp - z*zp)]))/
        (z*((-1 + xp)*z*(-1 + zp) - xp*zp)) - 
       (Pi*r4j15*(Log[(xp*zp*(z + zp - z*zp)^2)/((-1 + xp)*z^2*(-1 + zp)^2 + 
              xp*zp^2 - z*(-1 + zp)*(1 - zp + 2*xp*zp))^2] - 
          Log[((z + zp - z*zp)^2*((-1 + xp)^2*z^2*(-1 + zp)^2 + 
              xp*zp*(1 + (-1 + xp)*zp) - (-1 + xp)*z*(-1 + zp)*(1 + 
                (-1 + 2*xp)*zp)))/((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
              z*(-1 + zp)*(1 - zp + 2*xp*zp))^2]))/
        ((-1 + xp)*((-1 + xp)*z*(-1 + zp) - xp*zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) + (Pi*r3j15*(Log[-((-1 + z)*z)] - 
          Log[(1 - (-1 + zp)^2/(-1 + 2*(-1 + xp)*z*(-1 + zp) + zp - 2*xp*zp)^
               2)/(-1 + ((-1 + zp)*(z + (-1 + z)*zp))/((1 - 2*(-1 + xp)*z*
                  (-1 + zp) - zp + 2*xp*zp)*(z + zp - z*zp)))^2]))/
        (((-1 + xp)*z*(-1 + zp) - xp*zp)*((-1 + xp)*z^2*(-1 + zp)^2 + 
          xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))))/2, 
     ((Pi*(r3j15 + r4j15 - r3j15*xp)*G[0, ((z*(-1 + zp) - zp)*
            ((-1 + xp)*z*(-1 + zp) - xp*zp))/(z*(-1 + zp)), 1])/
        ((-1 + xp)*((-1 + xp)*z*(-1 + zp) - xp*zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) + (Pi*(r3j15 + r4j15 - r3j15*xp)*
         G[0, ((z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))/
           ((-1 + z)*(-1 + zp)*zp), 1])/((-1 + xp)*((-1 + xp)*z*(-1 + zp) - 
          xp*zp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) - 
       (Pi*r2j15*G[0, ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
            r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 1])/
        ((xp*(-1 + z) - z)*zp*((-1 + xp)*z*(-1 + zp) - xp*zp)) - 
       (Pi*r2j15*G[0, ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (1 - xp*zp + (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + 
                zp) - xp*zp)), 1])/((xp*(-1 + z) - z)*zp*
         ((-1 + xp)*z*(-1 + zp) - xp*zp)) - 
       (Pi*r4j15*G[0, ((1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((-1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
            (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*((-1 + xp)*z*(-1 + zp) - xp*zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) - 
       (Pi*r4j15*G[0, ((-1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
            (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*((-1 + xp)*z*(-1 + zp) - xp*zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) - 
       (Pi*(-3*r2j15*(1 - xp)*xp*z*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
            z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))*(Log[-((-1 + z)*z)] - 
             Log[xp/((xp + z - xp*z)^2*zp)])^2 - 6*r4j15*xp*(xp*(-1 + z) - z)*
           z*zp*Log[-((-1 + z)*z)]*Log[(xp*zp*(z + zp - z*zp)^2)/
             ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
                (1 + (-1 + 2*xp)*zp))^2] + 3*r4j15*xp*(xp*(-1 + z) - z)*z*zp*
           Log[(xp*zp*(z + zp - z*zp)^2)/((-1 + xp)*z^2*(-1 + zp)^2 + 
                xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))^2]^2 + 
          6*r4j15*xp*(xp*(-1 + z) - z)*z*zp*Log[-((-1 + z)*z)]*
           Log[((z + zp - z*zp)^2*((-1 + xp)^2*z^2*(-1 + zp)^2 + xp*zp*
                (1 + (-1 + xp)*zp) - (-1 + xp)*z*(-1 + zp)*(1 + (-1 + 2*xp)*
                  zp)))/((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
                (1 + (-1 + 2*xp)*zp))^2] - 3*r4j15*xp*(xp*(-1 + z) - z)*z*zp*
           Log[((z + zp - z*zp)^2*((-1 + xp)^2*z^2*(-1 + zp)^2 + 
                xp*zp*(1 + (-1 + xp)*zp) - (-1 + xp)*z*(-1 + zp)*
                 (1 + (-1 + 2*xp)*zp)))/((-1 + xp)*z^2*(-1 + zp)^2 + 
                xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))^2]^2 + 
          3*r3j15*(-1 + xp)*xp*(xp*(-1 + z) - z)*z*zp*
           (Log[-((-1 + z)*z)] - Log[(1 - (-1 + zp)^2/(-1 + 2*(-1 + xp)*z*
                    (-1 + zp) + zp - 2*xp*zp)^2)/(-1 + ((-1 + zp)*
                   (z + (-1 + z)*zp))/((1 - 2*(-1 + xp)*z*(-1 + zp) - zp + 
                    2*xp*zp)*(z + zp - z*zp)))^2])^2 + r1j15*(1 - xp)*
           (xp*(-1 + z) - z)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
            z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))*
           (z*((-1 + xp)*z*(-1 + zp) - xp*zp)*Log[zp]*(Pi^2 + Log[zp]^2) + 
            2*((-1 + xp)*z*(-1 + zp) - xp*zp)*(Pi^2 + 12*Log[z]^2 - 
              12*Log[z]*Log[zp] + 3*Log[zp]^2) + 6*xp*zp*
             ((Log[-((-1 + z)*z)] + Log[z/(z + zp - z*zp)])^2 + 
              2*PolyLog[2, 1 - z/(z + zp - z*zp)]))))/
        (12*(1 - xp)*xp*(xp*(-1 + z) - z)*z*zp*((-1 + xp)*z*(-1 + zp) - 
          xp*zp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))))/2, 
     ((-2*Pi*(r3j15 + r4j15 - r3j15*xp)*G[0, 0, 
          ((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - xp*zp))/(z*(-1 + zp)), 
          1])/((-1 + xp)*((-1 + xp)*z*(-1 + zp) - xp*zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) - (2*Pi*(r3j15 + r4j15 - r3j15*xp)*
         G[0, 0, ((z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) + zp - 
             xp*zp))/((-1 + z)*(-1 + zp)*zp), 1])/
        ((-1 + xp)*((-1 + xp)*z*(-1 + zp) - xp*zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) + 
       (2*Pi*r2j15*G[0, 0, ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
            r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 1])/
        ((xp*(-1 + z) - z)*zp*((-1 + xp)*z*(-1 + zp) - xp*zp)) + 
       (2*Pi*r2j15*G[0, 0, ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (1 - xp*zp + (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + 
                zp) - xp*zp)), 1])/((xp*(-1 + z) - z)*zp*
         ((-1 + xp)*z*(-1 + zp) - xp*zp)) + 
       (2*Pi*r4j15*G[0, 0, ((1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((-1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
            (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*((-1 + xp)*z*(-1 + zp) - xp*zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) + 
       (2*Pi*r4j15*G[0, 0, ((-1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
            (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*((-1 + xp)*z*(-1 + zp) - xp*zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) - (Pi*(r3j15 + r4j15 - r3j15*xp)*
         G[0, ((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - xp*zp))/
           (z*(-1 + zp)), ((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - 
             xp*zp))/(z*(-1 + zp)), 1])/((-1 + xp)*((-1 + xp)*z*(-1 + zp) - 
          xp*zp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) - 
       (Pi*(r3j15 + r4j15 - r3j15*xp)*G[0, ((z*(-1 + zp) - zp)*
            ((-1 + xp)*z*(-1 + zp) - xp*zp))/(z*(-1 + zp)), 
          ((z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))/
           ((-1 + z)*(-1 + zp)*zp), 1])/((-1 + xp)*((-1 + xp)*z*(-1 + zp) - 
          xp*zp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) - 
       (Pi*(r3j15 + r4j15 - r3j15*xp)*G[0, ((z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))/((-1 + z)*(-1 + zp)*
            zp), ((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - xp*zp))/
           (z*(-1 + zp)), 1])/((-1 + xp)*((-1 + xp)*z*(-1 + zp) - xp*zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) - (Pi*(r3j15 + r4j15 - r3j15*xp)*
         G[0, ((z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))/
           ((-1 + z)*(-1 + zp)*zp), ((z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))/((-1 + z)*(-1 + zp)*
            zp), 1])/((-1 + xp)*((-1 + xp)*z*(-1 + zp) - xp*zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) + 
       (Pi*r2j15*G[0, ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
            r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 
          ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
            r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 1])/
        ((xp*(-1 + z) - z)*zp*((-1 + xp)*z*(-1 + zp) - xp*zp)) + 
       (Pi*r2j15*G[0, ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
            r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 
          ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (1 - xp*zp + (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + 
                zp) - xp*zp)), 1])/((xp*(-1 + z) - z)*zp*
         ((-1 + xp)*z*(-1 + zp) - xp*zp)) + 
       (Pi*r2j15*G[0, ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (1 - xp*zp + (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + 
                zp) - xp*zp)), ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
             xp*zp))/(-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
            r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 1])/
        ((xp*(-1 + z) - z)*zp*((-1 + xp)*z*(-1 + zp) - xp*zp)) + 
       (Pi*r2j15*G[0, ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (1 - xp*zp + (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + 
                zp) - xp*zp)), ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
             xp*zp))/(1 - xp*zp + (-1 + xp)*z*(1 + zp) + 
            r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 1])/
        ((xp*(-1 + z) - z)*zp*((-1 + xp)*z*(-1 + zp) - xp*zp)) + 
       (Pi*r4j15*G[0, ((1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((-1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
            (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 
          ((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(1 + r2 - xp*zp + 
              r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*((-1 + xp)*z*(-1 + zp) - xp*zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) + 
       (Pi*r4j15*G[0, ((1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((-1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
            (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 
          ((-1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(-1 + r2 + xp*zp + 
              r2*xp*zp) - (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*((-1 + xp)*z*(-1 + zp) - xp*zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) + 
       (Pi*r4j15*G[0, ((-1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
            (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 
          ((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(1 + r2 - xp*zp + 
              r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*((-1 + xp)*z*(-1 + zp) - xp*zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) + 
       (Pi*r4j15*G[0, ((-1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
            (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 
          ((-1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(-1 + r2 + xp*zp + 
              r2*xp*zp) - (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*((-1 + xp)*z*(-1 + zp) - xp*zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) + 
       (Pi*r2j15*G[0, ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
            r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 1]*
         (-Log[-((-1 + z)*z)] + Log[xp/((xp + z - xp*z)^2*zp)]))/
        ((xp*(-1 + z) - z)*zp*((-1 + xp)*z*(-1 + zp) - xp*zp)) + 
       (Pi*r2j15*G[0, ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           (1 - xp*zp + (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + 
                zp) - xp*zp)), 1]*(-Log[-((-1 + z)*z)] + 
          Log[xp/((xp + z - xp*z)^2*zp)]))/((xp*(-1 + z) - z)*zp*
         ((-1 + xp)*z*(-1 + zp) - xp*zp)) + 
       (Pi*r4j15*G[0, ((1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((-1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
            (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1]*
         (-Log[-((-1 + z)*z)] + Log[(xp*zp*(z + zp - z*zp)^2)/
            ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*(1 - zp + 
                2*xp*zp))^2]))/((-1 + xp)*((-1 + xp)*z*(-1 + zp) - xp*zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) + 
       (Pi*r4j15*G[0, ((-1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
            (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1]*
         (-Log[-((-1 + z)*z)] + Log[(xp*zp*(z + zp - z*zp)^2)/
            ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*(1 - zp + 
                2*xp*zp))^2]))/((-1 + xp)*((-1 + xp)*z*(-1 + zp) - xp*zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) + 
       (Pi*G[0, ((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - xp*zp))/
           (z*(-1 + zp)), 1]*((r3j15 + r4j15 - r3j15*xp)*Log[-((-1 + z)*z)] - 
          r4j15*Log[((z + zp - z*zp)^2*((-1 + xp)^2*z^2*(-1 + zp)^2 + xp*zp*
                (1 + (-1 + xp)*zp) - (-1 + xp)*z*(-1 + zp)*(1 - zp + 
                 2*xp*zp)))/((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*
                (-1 + zp)*(1 - zp + 2*xp*zp))^2] + r3j15*(-1 + xp)*
           Log[(1 - (-1 + zp)^2/(-1 + 2*(-1 + xp)*z*(-1 + zp) + zp - 2*xp*zp)^
                2)/(-1 + ((-1 + zp)*(z + (-1 + z)*zp))/((1 - 2*(-1 + xp)*z*
                   (-1 + zp) - zp + 2*xp*zp)*(z + zp - z*zp)))^2]))/
        ((-1 + xp)*((-1 + xp)*z*(-1 + zp) - xp*zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) + 
       (Pi*G[0, ((z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) + zp - 
             xp*zp))/((-1 + z)*(-1 + zp)*zp), 1]*
         ((r3j15 + r4j15 - r3j15*xp)*Log[-((-1 + z)*z)] - 
          r4j15*Log[((z + zp - z*zp)^2*((-1 + xp)^2*z^2*(-1 + zp)^2 + xp*zp*
                (1 + (-1 + xp)*zp) - (-1 + xp)*z*(-1 + zp)*(1 - zp + 
                 2*xp*zp)))/((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*
                (-1 + zp)*(1 - zp + 2*xp*zp))^2] + r3j15*(-1 + xp)*
           Log[(1 - (-1 + zp)^2/(-1 + 2*(-1 + xp)*z*(-1 + zp) + zp - 2*xp*zp)^
                2)/(-1 + ((-1 + zp)*(z + (-1 + z)*zp))/((1 - 2*(-1 + xp)*z*
                   (-1 + zp) - zp + 2*xp*zp)*(z + zp - z*zp)))^2]))/
        ((-1 + xp)*((-1 + xp)*z*(-1 + zp) - xp*zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) + 
       (-60*Pi*r3j15*(-1 + xp)*xp*(xp*(-1 + z) - z)*z*zp*Log[-((-1 + z)*z)]^
           3 + 60*Pi*r2j15*(1 - xp)*xp*z*((-1 + xp)*z^2*(-1 + zp)^2 + 
           xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))*Log[-((-1 + z)*z)]^3 - 
         180*Pi*r2j15*(1 - xp)*xp*z*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
           z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))*Log[-((-1 + z)*z)]^2*
          Log[xp/((xp + z - xp*z)^2*zp)] + 180*Pi*r2j15*(1 - xp)*xp*z*
          ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
            (1 + (-1 + 2*xp)*zp))*Log[-((-1 + z)*z)]*
          Log[xp/((xp + z - xp*z)^2*zp)]^2 - 60*Pi*r2j15*(1 - xp)*xp*z*
          ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
            (1 + (-1 + 2*xp)*zp))*Log[xp/((xp + z - xp*z)^2*zp)]^3 - 
         180*Pi*r4j15*xp*(xp*(-1 + z) - z)*z*zp*Log[-((-1 + z)*z)]*
          Log[(xp*zp*(z + zp - z*zp)^2)/((-1 + xp)*z^2*(-1 + zp)^2 + xp*
                zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))^2]^2 + 
         60*Pi*r4j15*xp*(xp*(-1 + z) - z)*z*zp*
          Log[(xp*zp*(z + zp - z*zp)^2)/((-1 + xp)*z^2*(-1 + zp)^2 + xp*
                zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))^2]^3 + 
         180*Pi*r4j15*xp*(xp*(-1 + z) - z)*z*zp*Log[-((-1 + z)*z)]^2*
          (Log[(xp*zp*(z + zp - z*zp)^2)/((-1 + xp)*z^2*(-1 + zp)^2 + xp*
                zp^2 - z*(-1 + zp)*(1 - zp + 2*xp*zp))^2] - 
           Log[((z + zp - z*zp)^2*((-1 + xp)^2*z^2*(-1 + zp)^2 + xp*zp*
                (1 + (-1 + xp)*zp) - (-1 + xp)*z*(-1 + zp)*(1 + (-1 + 2*xp)*
                  zp)))/((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
                (1 - zp + 2*xp*zp))^2]) + 180*Pi*r4j15*xp*(xp*(-1 + z) - z)*z*
          zp*Log[-((-1 + z)*z)]*Log[((z + zp - z*zp)^2*((-1 + xp)^2*z^2*
                (-1 + zp)^2 + xp*zp*(1 + (-1 + xp)*zp) - (-1 + xp)*z*
                (-1 + zp)*(1 + (-1 + 2*xp)*zp)))/((-1 + xp)*z^2*(-1 + zp)^2 + 
               xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))^2]^2 - 
         60*Pi*r4j15*xp*(xp*(-1 + z) - z)*z*zp*
          Log[((z + zp - z*zp)^2*((-1 + xp)^2*z^2*(-1 + zp)^2 + xp*zp*
                (1 + (-1 + xp)*zp) - (-1 + xp)*z*(-1 + zp)*(1 + (-1 + 2*xp)*
                  zp)))/((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
                (1 + (-1 + 2*xp)*zp))^2]^3 + 180*Pi*r3j15*(-1 + xp)*xp*
          (xp*(-1 + z) - z)*z*zp*Log[-((-1 + z)*z)]^2*
          Log[(1 - (-1 + zp)^2/(-1 + 2*(-1 + xp)*z*(-1 + zp) + zp - 2*xp*zp)^
               2)/(-1 + ((-1 + zp)*(z + (-1 + z)*zp))/((1 - 2*(-1 + xp)*z*
                  (-1 + zp) - zp + 2*xp*zp)*(z + zp - z*zp)))^2] - 
         180*Pi*r3j15*(-1 + xp)*xp*(xp*(-1 + z) - z)*z*zp*Log[-((-1 + z)*z)]*
          Log[(1 - (-1 + zp)^2/(-1 + 2*(-1 + xp)*z*(-1 + zp) + zp - 2*xp*zp)^
                2)/(-1 + ((-1 + zp)*(z + (-1 + z)*zp))/((1 - 2*(-1 + xp)*z*
                   (-1 + zp) - zp + 2*xp*zp)*(z + zp - z*zp)))^2]^2 + 
         60*Pi*r3j15*(-1 + xp)*xp*(xp*(-1 + z) - z)*z*zp*
          Log[(1 - (-1 + zp)^2/(-1 + 2*(-1 + xp)*z*(-1 + zp) + zp - 2*xp*zp)^
                2)/(-1 + ((-1 + zp)*(z + (-1 + z)*zp))/((1 - 2*(-1 + xp)*z*
                   (-1 + zp) - zp + 2*xp*zp)*(z + zp - z*zp)))^2]^3 - 
         r1j15*(1 - xp)*(xp*(-1 + z) - z)*((-1 + xp)*z^2*(-1 + zp)^2 + 
           xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))*
          (120*Pi*((-1 + xp)*z*(-1 + zp) - xp*zp)*(2*Log[z] - Log[zp])*
            (Pi^2 + 4*Log[z]^2 - 4*Log[z]*Log[zp] + Log[zp]^2) - 
           z*((-1 + xp)*z*(-1 + zp) - xp*zp)*(7*Pi^5 + 30*Pi^3*Log[zp]^2 + 
             15*Pi*Log[zp]^4) + 120*Pi*xp*zp*(Log[-((-1 + z)*z)]^3 + 
             Pi^2*Log[z/(z + zp - z*zp)] + 3*Log[-((-1 + z)*z)]^2*
              Log[z/(z + zp - z*zp)] + 3*Log[-((-1 + z)*z)]*
              Log[z/(z + zp - z*zp)]^2 + Log[z/(z + zp - z*zp)]^3 - 
             3*Log[z/(z + zp - z*zp)]^2*Log[1 - z/(z + zp - z*zp)] + 
             6*Log[-((-1 + z)*z)]*PolyLog[2, 1 - z/(z + zp - z*zp)] - 
             6*PolyLog[3, z/(z + zp - z*zp)] - 6*PolyLog[3, 1 - 
                z/(z + zp - z*zp)] + 6*Zeta[3])))/(720*(1 - xp)*xp*
         (xp*(-1 + z) - z)*z*zp*((-1 + xp)*z*(-1 + zp) - xp*zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))))/4}, -2, 3, 1], 
  RR08[1, 1, 1] -> SeriesData[\[CurlyEpsilon], 0, 
    {(2*Pi*r1j16)/zp, -2*((Pi*r1j16*(-1 + xp))/(2*(zp + (-1 + xp)*z*zp)) + 
       (Pi*r1j16*G[0, xp/zp])/(2*zp)), (Pi*r1j16*G[0, xp/zp])/(2*z*zp) + 
      (Pi*r1j16*G[0, xp/zp]^2)/(4*zp) - (Pi*r1j16*G[0, 1, 1 - zp/xp])/zp - 
      (Pi*r1j16*(Log[z] + (-1 + xp)*z*Log[z] - Log[-((-1 + z)*z)] + 
         Log[xp/((1 + (-1 + xp)*z)^2*zp)]))/(2*z*(1 + (-1 + xp)*z)*zp), 
     (-1/4*(Pi*r1j16*G[0, xp/zp]^2)/(z*zp) - (Pi*r1j16*G[0, xp/zp]^3)/
        (12*zp) + (Pi*r1j16*G[0, 1, 1 - zp/xp])/(z*zp) + 
       (Pi*r1j16*G[0, xp/zp]*G[0, 1, 1 - zp/xp])/zp - 
       (Pi*r1j16*G[0, ((-1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))/
           ((1 + r1)*zp - z*(1 + r1*(-1 + zp) + zp) + 
            xp*(-1 + r1 + z + r1*z*(-1 + zp) + z*zp)), 1])/
        (z*(1 + (-1 + xp)*z)*zp) - 
       (Pi*r1j16*G[0, ((1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))/
           ((-1 + r1)*zp + z*(1 + r1 + zp - r1*zp) + 
            xp*(1 + r1 + r1*z*(-1 + zp) - z*(1 + zp))), 1])/
        (z*(1 + (-1 + xp)*z)*zp) + (2*Pi*r1j16*G[0, 0, 1, 1 - zp/xp])/zp + 
       (Pi*r1j16*G[0, 1, 1, 1 - zp/xp])/zp + (Pi*r1j16*G[0, xp/zp]*Log[z])/
        (2*z*zp) - (Pi*r1j16*((1 + (-1 + xp)*z)*Log[z]^2 - 
          (Log[-((-1 + z)*z)] - Log[xp/((1 + (-1 + xp)*z)^2*zp)])^2))/
        (4*z*(1 + (-1 + xp)*z)*zp))/2, ((Pi*r1j16*G[0, xp/zp]^3)/(12*z*zp) + 
       (Pi*r1j16*G[0, xp/zp]^4)/(48*zp) - (Pi*r1j16*G[0, xp/zp]*
         G[0, 1, 1 - zp/xp])/(z*zp) - (Pi*r1j16*G[0, xp/zp]^2*
         G[0, 1, 1 - zp/xp])/(2*zp) - (2*Pi*r1j16*G[0, 0, 1, 1 - zp/xp])/
        (z*zp) - (2*Pi*r1j16*G[0, xp/zp]*G[0, 0, 1, 1 - zp/xp])/zp + 
       (2*Pi*r1j16*G[0, 0, ((-1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))/
           ((1 + r1)*zp - z*(1 + r1*(-1 + zp) + zp) + 
            xp*(-1 + r1 + z + r1*z*(-1 + zp) + z*zp)), 1])/
        (z*(1 + (-1 + xp)*z)*zp) + 
       (2*Pi*r1j16*G[0, 0, ((1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))/
           ((-1 + r1)*zp + z*(1 + r1 + zp - r1*zp) + 
            xp*(1 + r1 + r1*z*(-1 + zp) - z*(1 + zp))), 1])/
        (z*(1 + (-1 + xp)*z)*zp) - (Pi*r1j16*G[0, 1, 1, 1 - zp/xp])/(z*zp) - 
       (Pi*r1j16*G[0, xp/zp]*G[0, 1, 1, 1 - zp/xp])/zp + 
       (Pi*r1j16*G[0, ((-1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))/
           ((1 + r1)*zp - z*(1 + r1*(-1 + zp) + zp) + 
            xp*(-1 + r1 + z + r1*z*(-1 + zp) + z*zp)), 
          ((-1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))/
           ((1 + r1)*zp - z*(1 + r1*(-1 + zp) + zp) + 
            xp*(-1 + r1 + z + r1*z*(-1 + zp) + z*zp)), 1])/
        (z*(1 + (-1 + xp)*z)*zp) + 
       (Pi*r1j16*G[0, ((-1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))/
           ((1 + r1)*zp - z*(1 + r1*(-1 + zp) + zp) + 
            xp*(-1 + r1 + z + r1*z*(-1 + zp) + z*zp)), 
          ((1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))/
           ((-1 + r1)*zp + z*(1 + r1 + zp - r1*zp) + 
            xp*(1 + r1 + r1*z*(-1 + zp) - z*(1 + zp))), 1])/
        (z*(1 + (-1 + xp)*z)*zp) + 
       (Pi*r1j16*G[0, ((1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))/
           ((-1 + r1)*zp + z*(1 + r1 + zp - r1*zp) + 
            xp*(1 + r1 + r1*z*(-1 + zp) - z*(1 + zp))), 
          ((-1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))/
           ((1 + r1)*zp - z*(1 + r1*(-1 + zp) + zp) + 
            xp*(-1 + r1 + z + r1*z*(-1 + zp) + z*zp)), 1])/
        (z*(1 + (-1 + xp)*z)*zp) + 
       (Pi*r1j16*G[0, ((1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))/
           ((-1 + r1)*zp + z*(1 + r1 + zp - r1*zp) + 
            xp*(1 + r1 + r1*z*(-1 + zp) - z*(1 + zp))), 
          ((1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))/
           ((-1 + r1)*zp + z*(1 + r1 + zp - r1*zp) + 
            xp*(1 + r1 + r1*z*(-1 + zp) - z*(1 + zp))), 1])/
        (z*(1 + (-1 + xp)*z)*zp) - (4*Pi*r1j16*G[0, 0, 0, 1, 1 - zp/xp])/zp - 
       (2*Pi*r1j16*G[0, 0, 1, 1, 1 - zp/xp])/zp - 
       (Pi*r1j16*G[0, 1, 1, 1, 1 - zp/xp])/zp - 
       (Pi*r1j16*G[0, xp/zp]^2*Log[z])/(4*z*zp) + 
       (Pi*r1j16*G[0, 1, 1 - zp/xp]*Log[z])/(z*zp) + 
       (Pi*r1j16*G[0, xp/zp]*Log[z]^2)/(4*z*zp) + 
       (Pi*r1j16*(-((1 + (-1 + xp)*z)*Log[z]^3) + 
          (Log[-((-1 + z)*z)] - Log[xp/((1 + (-1 + xp)*z)^2*zp)])^3))/
        (12*z*(1 + (-1 + xp)*z)*zp) - 
       (Pi*r1j16*G[0, ((-1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))/
           ((1 + r1)*zp - z*(1 + r1*(-1 + zp) + zp) + 
            xp*(-1 + r1 + z + r1*z*(-1 + zp) + z*zp)), 1]*
         (Log[-((-1 + z)*z)] - Log[xp/((1 + (-1 + xp)*z)^2*zp)]))/
        (z*(1 + (-1 + xp)*z)*zp) - 
       (Pi*r1j16*G[0, ((1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))/
           ((-1 + r1)*zp + z*(1 + r1 + zp - r1*zp) + 
            xp*(1 + r1 + r1*z*(-1 + zp) - z*(1 + zp))), 1]*
         (Log[-((-1 + z)*z)] - Log[xp/((1 + (-1 + xp)*z)^2*zp)]))/
        (z*(1 + (-1 + xp)*z)*zp))/4}, -2, 3, 1], 
  RR10[1, 1, 1] -> SeriesData[\[CurlyEpsilon], 0, 
    {-((Pi*(r1j17 + r1j17/zp - r2j17/((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
           z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))))/(-1 + (-1 + xp)*z*(-1 + zp) - 
        xp*zp)), 
     (Pi*(-((r1j17*(1 + zp)*(Log[-((-1 + z)*z)] - Log[(z + zp - z*zp)^2/zp]))/
          zp) + (r3j17*(1 + zp)*(Log[(z + zp - z*zp)^2/zp] - 
           Log[(xp*(z + zp - z*zp)^2)/zp]))/((-1 + xp)*zp) + 
        (r4j17*(-Log[(xp*zp*(z + zp - z*zp)^2)/((-1 + xp)*z^2*(-1 + zp)^2 + 
                xp*zp^2 - z*(-1 + zp)*(1 - zp + 2*xp*zp))^2] + 
           Log[((z + zp - z*zp)^2*((-1 + xp)^2*z^2*(-1 + zp)^2 + xp*zp*
                (1 + (-1 + xp)*zp) - (-1 + xp)*z*(-1 + zp)*(1 + (-1 + 2*xp)*
                  zp)))/((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
                (1 - zp + 2*xp*zp))^2]))/((-1 + xp)*
          ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
            (1 + (-1 + 2*xp)*zp))) + (r2j17*(Log[-((-1 + z)*z)] - 
           Log[(1 - (-1 + zp)^2/(-1 + 2*(-1 + xp)*z*(-1 + zp) + zp - 2*xp*zp)^
                2)/(-1 + ((-1 + zp)*(z - zp + z*zp))/((z*(-1 + zp) - zp)*
                 (-1 + 2*(-1 + xp)*z*(-1 + zp) + zp - 2*xp*zp)))^2]))/
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))))/(2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)), 
     ((Pi*(r3j17 + r1j17*(-1 + xp))*(1 + zp)*G[0, (z*(-1 + zp) - zp)/
           ((-1 + z)*(-1 + zp)), 1])/((-1 + xp)*zp*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) + 
       (Pi*(r2j17 + r4j17 - r2j17*xp)*G[0, ((z*(-1 + zp) - zp)*
            ((-1 + xp)*z*(-1 + zp) - xp*zp))/(z*(-1 + zp)), 1])/
        ((-1 + xp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) + (Pi*(r2j17 + r4j17 - r2j17*xp)*
         G[0, ((z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))/
           ((-1 + z)*(-1 + zp)*zp), 1])/((-1 + xp)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)*((-1 + xp)*z^2*(-1 + zp)^2 + 
          xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) - 
       (Pi*r3j17*(1 + zp)*G[0, ((-1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((-1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
            (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*zp*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) - 
       (Pi*r4j17*G[0, ((1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((-1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
            (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) - 
       (Pi*r4j17*G[0, ((-1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
            (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) - (Pi*r3j17*(1 + zp)*
         G[0, ((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - 
             xp*zp))/((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
            zp*(-1 + r2 + xp*zp + r2*xp*zp) - (1 + r2)*z*(-1 + zp)*
             (1 + (-1 + 2*xp)*zp)), 1])/((-1 + xp)*zp*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) + 
       (Pi*(r3j17 + r1j17*(-1 + xp))*(1 + zp)*G[0, 1 + zp/(z - z*zp), 1])/
        ((-1 + xp)*zp*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) + 
       (Pi*(r1j17*(1 - xp)*(1 + zp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
            z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))*(Log[-((-1 + z)*z)] - 
             Log[(z + zp - z*zp)^2/zp])^2 + 2*r3j17*(1 + zp)*
           ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
             (1 + (-1 + 2*xp)*zp))*Log[-((-1 + z)*z)]*
           Log[(z + zp - z*zp)^2/zp] - r3j17*(1 + zp)*
           ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
             (1 + (-1 + 2*xp)*zp))*Log[(z + zp - z*zp)^2/zp]^2 - 
          2*r3j17*(1 + zp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
            z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))*Log[-((-1 + z)*z)]*
           Log[(xp*(z + zp - z*zp)^2)/zp] + r3j17*(1 + zp)*
           ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
             (1 + (-1 + 2*xp)*zp))*Log[(xp*(z + zp - z*zp)^2)/zp]^2 - 
          2*r4j17*zp*Log[-((-1 + z)*z)]*Log[(xp*zp*(z + zp - z*zp)^2)/
             ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
                (1 + (-1 + 2*xp)*zp))^2] + r4j17*zp*
           Log[(xp*zp*(z + zp - z*zp)^2)/((-1 + xp)*z^2*(-1 + zp)^2 + 
                xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))^2]^2 + 
          2*r4j17*zp*Log[-((-1 + z)*z)]*Log[((z + zp - z*zp)^2*
              ((-1 + xp)^2*z^2*(-1 + zp)^2 + xp*zp*(1 + (-1 + xp)*zp) - 
               (-1 + xp)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)))/
             ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
                (1 + (-1 + 2*xp)*zp))^2] - r4j17*zp*
           Log[((z + zp - z*zp)^2*((-1 + xp)^2*z^2*(-1 + zp)^2 + 
                xp*zp*(1 + (-1 + xp)*zp) - (-1 + xp)*z*(-1 + zp)*
                 (1 + (-1 + 2*xp)*zp)))/((-1 + xp)*z^2*(-1 + zp)^2 + 
                xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))^2]^2 + 
          r2j17*(-1 + xp)*zp*(Log[-((-1 + z)*z)] - 
             Log[(1 - (-1 + zp)^2/(-1 + 2*(-1 + xp)*z*(-1 + zp) + zp - 
                   2*xp*zp)^2)/(-1 + ((-1 + zp)*(z - zp + z*zp))/
                  ((z*(-1 + zp) - zp)*(-1 + 2*(-1 + xp)*z*(-1 + zp) + zp - 
                    2*xp*zp)))^2])^2))/(4*(1 - xp)*zp*
         (1 + xp*zp + z*(-1 + xp + zp - xp*zp))*((-1 + xp)*z^2*(-1 + zp)^2 + 
          xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))))/2, 
     ((-2*Pi*(r3j17 + r1j17*(-1 + xp))*(1 + zp)*
         G[0, 0, (z*(-1 + zp) - zp)/((-1 + z)*(-1 + zp)), 1])/
        ((-1 + xp)*zp*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) - 
       (2*Pi*(r2j17 + r4j17 - r2j17*xp)*G[0, 0, 
          ((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - xp*zp))/(z*(-1 + zp)), 
          1])/((-1 + xp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) - (2*Pi*(r2j17 + r4j17 - r2j17*xp)*
         G[0, 0, ((z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) + zp - 
             xp*zp))/((-1 + z)*(-1 + zp)*zp), 1])/
        ((-1 + xp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) - (2*Pi*r3j17*(1 + zp)*
         G[0, 0, ((-1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - 
             xp*zp))/((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
            zp*(1 + r2 - xp*zp + r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*
             (1 + (-1 + 2*xp)*zp)), 1])/((-1 + xp)*zp*
         (1 + xp*zp + z*(-1 + xp + zp - xp*zp))) - 
       (2*Pi*r4j17*G[0, 0, ((1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((-1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
            (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*(1 + xp*zp + z*(-1 + xp + zp - xp*zp))*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) - 
       (2*Pi*r4j17*G[0, 0, ((-1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
            (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*(1 + xp*zp + z*(-1 + xp + zp - xp*zp))*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) - (2*Pi*r3j17*(1 + zp)*
         G[0, 0, ((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - 
             xp*zp))/((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
            zp*(-1 + r2 + xp*zp + r2*xp*zp) - (1 + r2)*z*(-1 + zp)*
             (1 + (-1 + 2*xp)*zp)), 1])/((-1 + xp)*zp*
         (1 + xp*zp + z*(-1 + xp + zp - xp*zp))) - 
       (2*Pi*(r3j17 + r1j17*(-1 + xp))*(1 + zp)*G[0, 0, 1 + zp/(z - z*zp), 
          1])/((-1 + xp)*zp*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) - 
       (Pi*(r3j17 + r1j17*(-1 + xp))*(1 + zp)*G[0, (z*(-1 + zp) - zp)/
           ((-1 + z)*(-1 + zp)), (z*(-1 + zp) - zp)/((-1 + z)*(-1 + zp)), 1])/
        ((-1 + xp)*zp*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) - 
       (Pi*(r3j17 + r1j17*(-1 + xp))*(1 + zp)*G[0, (z*(-1 + zp) - zp)/
           ((-1 + z)*(-1 + zp)), 1 + zp/(z - z*zp), 1])/
        ((-1 + xp)*zp*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) - 
       (Pi*(r2j17 + r4j17 - r2j17*xp)*G[0, ((z*(-1 + zp) - zp)*
            ((-1 + xp)*z*(-1 + zp) - xp*zp))/(z*(-1 + zp)), 
          ((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - xp*zp))/(z*(-1 + zp)), 
          1])/((-1 + xp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) - (Pi*(r2j17 + r4j17 - r2j17*xp)*
         G[0, ((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - xp*zp))/
           (z*(-1 + zp)), ((z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) + 
             zp - xp*zp))/((-1 + z)*(-1 + zp)*zp), 1])/
        ((-1 + xp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) - (Pi*(r2j17 + r4j17 - r2j17*xp)*
         G[0, ((z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))/
           ((-1 + z)*(-1 + zp)*zp), ((z*(-1 + zp) - zp)*
            ((-1 + xp)*z*(-1 + zp) - xp*zp))/(z*(-1 + zp)), 1])/
        ((-1 + xp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) - (Pi*(r2j17 + r4j17 - r2j17*xp)*
         G[0, ((z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))/
           ((-1 + z)*(-1 + zp)*zp), ((z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))/((-1 + z)*(-1 + zp)*
            zp), 1])/((-1 + xp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) + (Pi*r3j17*(1 + zp)*
         G[0, ((-1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - 
             xp*zp))/((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
            zp*(1 + r2 - xp*zp + r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*
             (1 + (-1 + 2*xp)*zp)), ((-1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((-1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
            (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*zp*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) + 
       (Pi*r3j17*(1 + zp)*G[0, ((-1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((-1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
            (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 
          ((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(-1 + r2 + xp*zp + 
              r2*xp*zp) - (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*zp*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) + 
       (Pi*r4j17*G[0, ((1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((-1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
            (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 
          ((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(1 + r2 - xp*zp + 
              r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) + 
       (Pi*r4j17*G[0, ((1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((-1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
            (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 
          ((-1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(-1 + r2 + xp*zp + 
              r2*xp*zp) - (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) + 
       (Pi*r4j17*G[0, ((-1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
            (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 
          ((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(1 + r2 - xp*zp + 
              r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) + 
       (Pi*r4j17*G[0, ((-1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
            (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 
          ((-1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(-1 + r2 + xp*zp + 
              r2*xp*zp) - (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) + (Pi*r3j17*(1 + zp)*
         G[0, ((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - 
             xp*zp))/((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
            zp*(-1 + r2 + xp*zp + r2*xp*zp) - (1 + r2)*z*(-1 + zp)*
             (1 + (-1 + 2*xp)*zp)), ((-1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((-1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
            (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*zp*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) + 
       (Pi*r3j17*(1 + zp)*G[0, ((1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
            (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 
          ((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(-1 + r2 + xp*zp + 
              r2*xp*zp) - (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*zp*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) - 
       (Pi*(r3j17 + r1j17*(-1 + xp))*(1 + zp)*G[0, 1 + zp/(z - z*zp), 
          (z*(-1 + zp) - zp)/((-1 + z)*(-1 + zp)), 1])/
        ((-1 + xp)*zp*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) - 
       (Pi*(r3j17 + r1j17*(-1 + xp))*(1 + zp)*G[0, 1 + zp/(z - z*zp), 
          1 + zp/(z - z*zp), 1])/((-1 + xp)*zp*(-1 + (-1 + xp)*z*(-1 + zp) - 
          xp*zp)) + (Pi*(r3j17 + r1j17*(-1 + xp))*(1 + zp)*
         G[0, (z*(-1 + zp) - zp)/((-1 + z)*(-1 + zp)), 1]*
         (Log[-((-1 + z)*z)] - Log[(z + zp - z*zp)^2/zp]))/
        ((-1 + xp)*zp*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) + 
       (Pi*(r3j17 + r1j17*(-1 + xp))*(1 + zp)*G[0, 1 + zp/(z - z*zp), 1]*
         (Log[-((-1 + z)*z)] - Log[(z + zp - z*zp)^2/zp]))/
        ((-1 + xp)*zp*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) - 
       (Pi*r3j17*(1 + zp)*G[0, ((-1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((-1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
            (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1]*
         (Log[-((-1 + z)*z)] - Log[(xp*(z + zp - z*zp)^2)/zp]))/
        ((-1 + xp)*zp*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) - 
       (Pi*r3j17*(1 + zp)*G[0, ((1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
            (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1]*
         (Log[-((-1 + z)*z)] - Log[(xp*(z + zp - z*zp)^2)/zp]))/
        ((-1 + xp)*zp*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)) + 
       (Pi*r4j17*G[0, ((1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((-1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
            (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1]*
         (-Log[-((-1 + z)*z)] + Log[(xp*zp*(z + zp - z*zp)^2)/
            ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*(1 - zp + 
                2*xp*zp))^2]))/((-1 + xp)*(-1 + (-1 + xp)*z*(-1 + zp) - 
          xp*zp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) + 
       (Pi*r4j17*G[0, ((-1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
            (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1]*
         (-Log[-((-1 + z)*z)] + Log[(xp*zp*(z + zp - z*zp)^2)/
            ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*(1 - zp + 
                2*xp*zp))^2]))/((-1 + xp)*(-1 + (-1 + xp)*z*(-1 + zp) - 
          xp*zp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) + 
       (Pi*G[0, ((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - xp*zp))/
           (z*(-1 + zp)), 1]*((r2j17 + r4j17 - r2j17*xp)*Log[-((-1 + z)*z)] - 
          r4j17*Log[((z + zp - z*zp)^2*((-1 + xp)^2*z^2*(-1 + zp)^2 + xp*zp*
                (1 + (-1 + xp)*zp) - (-1 + xp)*z*(-1 + zp)*(1 - zp + 
                 2*xp*zp)))/((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*
                (-1 + zp)*(1 - zp + 2*xp*zp))^2] + r2j17*(-1 + xp)*
           Log[(1 - (-1 + zp)^2/(-1 + 2*(-1 + xp)*z*(-1 + zp) + zp - 2*xp*zp)^
                2)/(-1 + ((-1 + zp)*(z - zp + z*zp))/((z*(-1 + zp) - zp)*
                 (-1 + 2*(-1 + xp)*z*(-1 + zp) + zp - 2*xp*zp)))^2]))/
        ((-1 + xp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) + 
       (Pi*G[0, ((z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) + zp - 
             xp*zp))/((-1 + z)*(-1 + zp)*zp), 1]*
         ((r2j17 + r4j17 - r2j17*xp)*Log[-((-1 + z)*z)] - 
          r4j17*Log[((z + zp - z*zp)^2*((-1 + xp)^2*z^2*(-1 + zp)^2 + xp*zp*
                (1 + (-1 + xp)*zp) - (-1 + xp)*z*(-1 + zp)*(1 - zp + 
                 2*xp*zp)))/((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*
                (-1 + zp)*(1 - zp + 2*xp*zp))^2] + r2j17*(-1 + xp)*
           Log[(1 - (-1 + zp)^2/(-1 + 2*(-1 + xp)*z*(-1 + zp) + zp - 2*xp*zp)^
                2)/(-1 + ((-1 + zp)*(z - zp + z*zp))/((z*(-1 + zp) - zp)*
                 (-1 + 2*(-1 + xp)*z*(-1 + zp) + zp - 2*xp*zp)))^2]))/
        ((-1 + xp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) + 
       (Pi*(r2j17*(-1 + xp)*zp*Log[-((-1 + z)*z)]^3 + r1j17*(1 - xp)*(1 + zp)*
           ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
             (1 + (-1 + 2*xp)*zp))*Log[-((-1 + z)*z)]^3 + 
          3*r3j17*(1 + zp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
            z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))*Log[-((-1 + z)*z)]^2*
           Log[(z + zp - z*zp)^2/zp] - 3*r1j17*(1 - xp)*(1 + zp)*
           ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
             (1 + (-1 + 2*xp)*zp))*Log[-((-1 + z)*z)]^2*
           Log[(z + zp - z*zp)^2/zp] - 3*r3j17*(1 + zp)*
           ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
             (1 + (-1 + 2*xp)*zp))*Log[-((-1 + z)*z)]*
           Log[(z + zp - z*zp)^2/zp]^2 + 3*r1j17*(1 - xp)*(1 + zp)*
           ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
             (1 + (-1 + 2*xp)*zp))*Log[-((-1 + z)*z)]*
           Log[(z + zp - z*zp)^2/zp]^2 + r3j17*(1 + zp)*
           ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
             (1 + (-1 + 2*xp)*zp))*Log[(z + zp - z*zp)^2/zp]^3 - 
          r1j17*(1 - xp)*(1 + zp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
            z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))*Log[(z + zp - z*zp)^2/zp]^3 - 
          3*r3j17*(1 + zp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
            z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))*Log[-((-1 + z)*z)]^2*
           Log[(xp*(z + zp - z*zp)^2)/zp] + 3*r3j17*(1 + zp)*
           ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
             (1 + (-1 + 2*xp)*zp))*Log[-((-1 + z)*z)]*
           Log[(xp*(z + zp - z*zp)^2)/zp]^2 - r3j17*(1 + zp)*
           ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
             (1 + (-1 + 2*xp)*zp))*Log[(xp*(z + zp - z*zp)^2)/zp]^3 + 
          3*r4j17*zp*Log[-((-1 + z)*z)]*Log[(xp*zp*(z + zp - z*zp)^2)/
              ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
                 (1 + (-1 + 2*xp)*zp))^2]^2 - r4j17*zp*
           Log[(xp*zp*(z + zp - z*zp)^2)/((-1 + xp)*z^2*(-1 + zp)^2 + 
                xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))^2]^3 - 
          3*r4j17*zp*Log[-((-1 + z)*z)]^2*(Log[(xp*zp*(z + zp - z*zp)^2)/
              ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*(1 - zp + 
                  2*xp*zp))^2] - Log[((z + zp - z*zp)^2*((-1 + xp)^2*z^2*
                 (-1 + zp)^2 + xp*zp*(1 + (-1 + xp)*zp) - (-1 + xp)*z*
                 (-1 + zp)*(1 + (-1 + 2*xp)*zp)))/((-1 + xp)*z^2*(-1 + zp)^
                  2 + xp*zp^2 - z*(-1 + zp)*(1 - zp + 2*xp*zp))^2]) - 
          3*r4j17*zp*Log[-((-1 + z)*z)]*
           Log[((z + zp - z*zp)^2*((-1 + xp)^2*z^2*(-1 + zp)^2 + 
                xp*zp*(1 + (-1 + xp)*zp) - (-1 + xp)*z*(-1 + zp)*
                 (1 + (-1 + 2*xp)*zp)))/((-1 + xp)*z^2*(-1 + zp)^2 + 
                xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))^2]^2 + 
          r4j17*zp*Log[((z + zp - z*zp)^2*((-1 + xp)^2*z^2*(-1 + zp)^2 + 
                xp*zp*(1 + (-1 + xp)*zp) - (-1 + xp)*z*(-1 + zp)*
                 (1 + (-1 + 2*xp)*zp)))/((-1 + xp)*z^2*(-1 + zp)^2 + 
                xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))^2]^3 - 
          3*r2j17*(-1 + xp)*zp*Log[-((-1 + z)*z)]^2*
           Log[(1 - (-1 + zp)^2/(-1 + 2*(-1 + xp)*z*(-1 + zp) + zp - 2*xp*zp)^
                2)/(-1 + ((-1 + zp)*(z - zp + z*zp))/((z*(-1 + zp) - zp)*
                 (-1 + 2*(-1 + xp)*z*(-1 + zp) + zp - 2*xp*zp)))^2] + 
          3*r2j17*(-1 + xp)*zp*Log[-((-1 + z)*z)]*
           Log[(1 - (-1 + zp)^2/(-1 + 2*(-1 + xp)*z*(-1 + zp) + zp - 2*xp*zp)^
                 2)/(-1 + ((-1 + zp)*(z - zp + z*zp))/((z*(-1 + zp) - zp)*
                  (-1 + 2*(-1 + xp)*z*(-1 + zp) + zp - 2*xp*zp)))^2]^2 - 
          r2j17*(-1 + xp)*zp*Log[(1 - (-1 + zp)^2/(-1 + 2*(-1 + xp)*z*
                   (-1 + zp) + zp - 2*xp*zp)^2)/(-1 + ((-1 + zp)*(z - zp + 
                   z*zp))/((z*(-1 + zp) - zp)*(-1 + 2*(-1 + xp)*z*(-1 + zp) + 
                   zp - 2*xp*zp)))^2]^3))/(12*(1 - xp)*zp*
         (1 + xp*zp + z*(-1 + xp + zp - xp*zp))*((-1 + xp)*z^2*(-1 + zp)^2 + 
          xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))))/4}, -1, 3, 1], 
  RR11[1, 1, 1] -> SeriesData[\[CurlyEpsilon], 0, {(2*Pi*r2j18*(1 + zp))/zp, 
     (Pi*(1 + zp)*(r1j18*Log[xp] + r2j18*(-1 + xp)*Log[zp]))/((-1 + xp)*zp), 
     (Pi*(1 + zp)*(-2*r1j18*Log[xp] + r1j18*z*Log[xp]^2 + 2*r2j18*Log[z] - 
        2*r2j18*xp*Log[z] - 2*r2j18*Log[-((-1 + z)*z)] + 
        2*r2j18*xp*Log[-((-1 + z)*z)] - 2*r1j18*Log[(1 + z*(-1 + zp))^2/zp] + 
        2*r2j18*Log[(1 + z*(-1 + zp))^2/zp] - 2*r2j18*xp*
         Log[(1 + z*(-1 + zp))^2/zp] + 2*r1j18*Log[(xp*(1 + z*(-1 + zp))^2)/
           zp] + 2*r2j18*Log[zp] - 2*r2j18*xp*Log[zp] - 
        2*r1j18*z*Log[xp]*Log[zp] - r2j18*z*Log[zp]^2 + 
        r2j18*xp*z*Log[zp]^2 + 4*r1j18*z*PolyLog[2, 1 - xp/zp] + 
        4*r2j18*(-1 + xp)*z*PolyLog[2, 1 - zp] - 
        4*r1j18*z*PolyLog[2, (-1 + zp)/zp]))/(4*(-1 + xp)*z*zp), 
     -1/24*(Pi*(1 + zp)*((r1j18*(3*Log[xp]^2 + 6*Log[xp]*Log[z] - 
            6*z*Log[1 - xp/zp]*Log[xp/zp]^2 + 6*Log[-((-1 + z)*z)]*
             Log[(1 + z*(-1 + zp))^2/zp] - 3*Log[(1 + z*(-1 + zp))^2/zp]^2 - 
            6*Log[-((-1 + z)*z)]*Log[(xp*(1 + z*(-1 + zp))^2)/zp] + 
            3*Log[(xp*(1 + z*(-1 + zp))^2)/zp]^2 + 6*z*Log[zp^(-1)]^2*
             Log[(-1 + zp)/zp] - 6*Log[xp]*Log[zp] - z*Log[zp]^3 + 
            z*Log[zp/xp]^3 + 12*(1 + z*Log[zp/xp])*PolyLog[2, 1 - xp/zp] - 
            12*PolyLog[2, ((-1 + z)*(-1 + zp))/(1 + z*(-1 + zp))] - 
            12*PolyLog[2, (z*(-1 + zp))/(1 + z*(-1 + zp))] + 
            12*z*Log[zp^(-1)]*PolyLog[2, zp^(-1)] - 12*z*Log[xp/zp]*
             PolyLog[2, xp/zp] - 12*PolyLog[2, (-1 + zp)/zp] - 
            12*z*Log[zp]*PolyLog[2, (-1 + zp)/zp] + 
            12*PolyLog[2, ((1 + r1)*xp*(1 + z*(-1 + zp))^2 + (1 + r1)*z*
                 (-1 + zp)^2 - (1 + r1)*z^2*(-1 + zp)^2 + (-1 + r1)*zp)/(
                (1 + r1)*(1 + z*(-1 + zp))*(xp + z + xp*z*(-1 + zp) + zp - 
                 z*zp))] + 12*PolyLog[2, ((-1 + r1)*xp*(1 + z*(-1 + zp))^2 + 
                (-1 + r1)*z*(-1 + zp)^2 - (-1 + r1)*z^2*(-1 + zp)^2 + 
                (1 + r1)*zp)/((-1 + r1)*(1 + z*(-1 + zp))*(xp + z + 
                 xp*z*(-1 + zp) + zp - z*zp))] + 24*z*PolyLog[3, 1 - xp/zp] - 
            12*z*PolyLog[3, zp^(-1)] + 12*z*PolyLog[3, xp/zp] - 
            24*z*PolyLog[3, (-1 + zp)/zp]))/(-1 + xp) - 
         r2j18*(-3*Log[z]^2 + 3*Log[-((-1 + z)*z)]^2 - 6*Log[-((-1 + z)*z)]*
            Log[(1 + z*(-1 + zp))^2/zp] + 3*Log[(1 + z*(-1 + zp))^2/zp]^2 - 
           6*Log[z]*Log[zp] - 3*Log[zp]^2 + 6*z*Log[1 - zp]*Log[zp]^2 + 
           z*Log[zp]^3 + 12*(-1 + z*Log[zp])*PolyLog[2, 1 - zp] + 
           12*PolyLog[2, ((-1 + z)*(-1 + zp))/(1 + z*(-1 + zp))] + 
           12*PolyLog[2, (z*(-1 + zp))/(1 + z*(-1 + zp))] + 
           12*z*Log[zp]*PolyLog[2, zp] - 24*z*PolyLog[3, 1 - zp] - 
           12*z*PolyLog[3, zp] + 12*z*Zeta[3])))/(z*zp), 
     (Pi*(1 + zp)*((-20*r1j18*(3*Log[xp]^2*Log[z] + 3*Log[xp]*Log[z]^2 + 
           6*Log[1 - xp/zp]*Log[xp/zp]^2 - 6*Log[zp^(-1)]^2*
            Log[(-1 + zp)/zp] - 6*Log[xp]*Log[z]*Log[zp] + Log[zp]^3 - 
           Log[zp/xp]^3 + 12*(Log[z] - Log[zp/xp])*PolyLog[2, 1 - xp/zp] - 
           12*Log[zp^(-1)]*PolyLog[2, zp^(-1)] + 12*Log[xp/zp]*
            PolyLog[2, xp/zp] - 12*Log[z]*PolyLog[2, (-1 + zp)/zp] + 
           12*Log[zp]*PolyLog[2, (-1 + zp)/zp] - 24*PolyLog[3, 1 - xp/zp] + 
           12*PolyLog[3, zp^(-1)] - 12*PolyLog[3, xp/zp] + 
           24*PolyLog[3, (-1 + zp)/zp]))/(-1 + xp) + 
        (20*r1j18*(-2*Pi^2*Log[z + (-1 + zp)^(-1)] - 
           2*Log[z + (-1 + zp)^(-1)]^3 + 2*Pi^2*Log[1 + 1/(z*(-1 + zp))] + 
           2*Log[1 + 1/(z*(-1 + zp))]^3 - 6*Log[1 + 1/(z*(-1 + zp))]*
            Log[(1 + z*(-1 + zp))^(-1)]^2 + 2*Pi^2*Log[(1 + z*(-1 + zp))/
              ((-1 + z)*(-1 + zp))] + 2*Log[(1 + z*(-1 + zp))/((-1 + z)*
                (-1 + zp))]^3 + 6*Log[(1 + z*(-1 + zp))^(-1)]^2*
            Log[(z*(-1 + zp))/(1 + z*(-1 + zp))] - 3*Log[-((-1 + z)*z)]^2*
            Log[(1 + z*(-1 + zp))^2/zp] + 3*Log[-((-1 + z)*z)]*
            Log[(1 + z*(-1 + zp))^2/zp]^2 - Log[(1 + z*(-1 + zp))^2/zp]^3 + 
           3*Log[-((-1 + z)*z)]^2*Log[(xp*(1 + z*(-1 + zp))^2)/zp] - 
           3*Log[-((-1 + z)*z)]*Log[(xp*(1 + z*(-1 + zp))^2)/zp]^2 + 
           Log[(xp*(1 + z*(-1 + zp))^2)/zp]^3 - 
           6*Log[(1 - z)/(1 + z*(-1 + zp))]*Log[zp/(1 + z*(-1 + zp))]^2 + 
           6*Log[(1 - zp)^(-1)]*Log[zp/(1 + z*(-1 + zp))]^2 - 
           6*Log[(1 + z*(-1 + zp))/((-1 + z)*(-1 + zp))]*
            Log[zp/(1 + z*(-1 + zp))]^2 + 6*Log[((-1 + z)*(-1 + zp))/
              (1 + z*(-1 + zp))]*Log[zp/(1 + z*(-1 + zp))]^2 - 
           6*Log[(1 + z*(-1 + zp))^(-1)]^2*Log[(z*zp)/(1 + z*(-1 + zp))] + 
           6*Log[(1 + z*(-1 + zp))^(-1)]^2*Log[zp/(-1 + zp)] - 
           2*Pi^2*Log[(-1 + z - z*zp)/(-1 + zp)] - 
           2*Log[(-1 + z - z*zp)/(-1 + zp)]^3 - 6*Log[(-1 + r1)/(2*r1)]*
            Log[(-2*zp)/((-1 + r1)*(1 + z*(-1 + zp))*(xp + z + 
                 xp*z*(-1 + zp) + zp - z*zp))]^2 - 6*Log[(1 + r1)/(2*r1)]*
            Log[(2*zp)/((1 + r1)*(1 + z*(-1 + zp))*(xp + z + xp*z*(-1 + zp) + 
                 zp - z*zp))]^2 + 6*Log[(2*zp)/((1 + r1)*(1 + z*(-1 + zp))*
                (xp + z + xp*z*(-1 + zp) + zp - z*zp))]^2*
            Log[((1 + r1)*xp*(1 + z*(-1 + zp))^2 + (1 + r1)*z*(-1 + zp)^2 - 
               (1 + r1)*z^2*(-1 + zp)^2 + (-1 + r1)*zp)/(2*r1*(1 + 
                z*(-1 + zp))*(xp + z + xp*z*(-1 + zp) + zp - z*zp))] - 
           6*Log[(2*zp)/((1 + r1)*(1 + z*(-1 + zp))*(xp + z + 
                 xp*z*(-1 + zp) + zp - z*zp))]^2*
            Log[((1 + r1)*xp*(1 + z*(-1 + zp))^2 + (1 + r1)*z*(-1 + zp)^2 - 
               (1 + r1)*z^2*(-1 + zp)^2 + (-1 + r1)*zp)/((1 + r1)*(1 + 
                z*(-1 + zp))*(xp + z + xp*z*(-1 + zp) + zp - z*zp))] - 
           6*Log[(-2*zp)/((-1 + r1)*(1 + z*(-1 + zp))*(xp + z + 
                 xp*z*(-1 + zp) + zp - z*zp))]^2*
            Log[((-1 + r1)*xp*(1 + z*(-1 + zp))^2 + (-1 + r1)*z*(-1 + zp)^2 - 
               (-1 + r1)*z^2*(-1 + zp)^2 + (1 + r1)*zp)/((-1 + r1)*(1 + 
                z*(-1 + zp))*(xp + z + xp*z*(-1 + zp) + zp - z*zp))] + 
           6*Log[(-2*zp)/((-1 + r1)*(1 + z*(-1 + zp))*(xp + z + 
                 xp*z*(-1 + zp) + zp - z*zp))]^2*
            Log[((-1 + r1)*xp*(1 + z*(-1 + zp))^2 + (-1 + r1)*z*(-1 + zp)^2 - 
               (-1 + r1)*z^2*(-1 + zp)^2 + (1 + r1)*zp)/(2*r1*(1 + 
                z*(-1 + zp))*(xp + z + xp*z*(-1 + zp) + zp - z*zp))] + 
           2*Pi^2*Log[-1/4*((-1 + r1)*(1 + r1)*(1 + z*(-1 + zp))*
                (xp + z + xp*z*(-1 + zp) + zp - z*zp))/(r1*zp)] + 
           2*Log[-1/4*((-1 + r1)*(1 + r1)*(1 + z*(-1 + zp))*(xp + z + 
                  xp*z*(-1 + zp) + zp - z*zp))/(r1*zp)]^3 + 
           2*Pi^2*Log[((-1 + r1)*(1 + r1)*(1 + z*(-1 + zp))*(xp + z + 
                xp*z*(-1 + zp) + zp - z*zp))/(4*r1*zp)] + 
           2*Log[((-1 + r1)*(1 + r1)*(1 + z*(-1 + zp))*(xp + z + 
                 xp*z*(-1 + zp) + zp - z*zp))/(4*r1*zp)]^3 - 
           2*Pi^2*Log[((1 + r1)*(1 + z*(-1 + zp))*(xp + z + xp*z*(-1 + zp) + 
                zp - z*zp))/((1 + r1)*xp*(1 + z*(-1 + zp))^2 + (1 + r1)*z*
                (-1 + zp)^2 - (1 + r1)*z^2*(-1 + zp)^2 + (-1 + r1)*zp)] + 
           6*Log[(2*zp)/((1 + r1)*(1 + z*(-1 + zp))*(xp + z + 
                 xp*z*(-1 + zp) + zp - z*zp))]^2*
            Log[((1 + r1)*(1 + z*(-1 + zp))*(xp + z + xp*z*(-1 + zp) + zp - 
                z*zp))/((1 + r1)*xp*(1 + z*(-1 + zp))^2 + (1 + r1)*z*
                (-1 + zp)^2 - (1 + r1)*z^2*(-1 + zp)^2 + (-1 + r1)*zp)] - 
           2*Log[((1 + r1)*(1 + z*(-1 + zp))*(xp + z + xp*z*(-1 + zp) + zp - 
                 z*zp))/((1 + r1)*xp*(1 + z*(-1 + zp))^2 + (1 + r1)*z*
                 (-1 + zp)^2 - (1 + r1)*z^2*(-1 + zp)^2 + (-1 + r1)*zp)]^3 - 
           2*Pi^2*Log[((-1 + r1)*(1 + z*(-1 + zp))*(xp + z + xp*z*(-1 + zp) + 
                zp - z*zp))/((-1 + r1)*xp*(1 + z*(-1 + zp))^2 + (-1 + r1)*z*
                (-1 + zp)^2 - (-1 + r1)*z^2*(-1 + zp)^2 + (1 + r1)*zp)] + 
           6*Log[(-2*zp)/((-1 + r1)*(1 + z*(-1 + zp))*(xp + z + 
                 xp*z*(-1 + zp) + zp - z*zp))]^2*
            Log[((-1 + r1)*(1 + z*(-1 + zp))*(xp + z + xp*z*(-1 + zp) + zp - 
                z*zp))/((-1 + r1)*xp*(1 + z*(-1 + zp))^2 + (-1 + r1)*z*
                (-1 + zp)^2 - (-1 + r1)*z^2*(-1 + zp)^2 + (1 + r1)*zp)] - 
           2*Log[((-1 + r1)*(1 + z*(-1 + zp))*(xp + z + xp*z*(-1 + zp) + zp - 
                 z*zp))/((-1 + r1)*xp*(1 + z*(-1 + zp))^2 + (-1 + r1)*z*
                 (-1 + zp)^2 - (-1 + r1)*z^2*(-1 + zp)^2 + (1 + r1)*zp)]^3 - 
           12*Log[(2*zp)/((1 + r1)*(1 + z*(-1 + zp))*(xp + z + 
                xp*z*(-1 + zp) + zp - z*zp))]*PolyLog[2, (-1 + r1)/(2*r1)] - 
           12*Log[(-2*zp)/((-1 + r1)*(1 + z*(-1 + zp))*(xp + z + 
                xp*z*(-1 + zp) + zp - z*zp))]*PolyLog[2, (1 + r1)/(2*r1)] + 
           12*Log[(1 + z*(-1 + zp))^(-1)]*PolyLog[2, (1 + z*(-1 + zp))^
              (-1)] - 12*Log[(1 + z*(-1 + zp))^(-1)]*PolyLog[2, 
             (1 - z)/(1 + z*(-1 + zp))] + 12*Log[(1 + z*(-1 + zp))^(-1)]*
            PolyLog[2, (1 - zp)^(-1)] + 12*Log[-((-1 + z)*z)]*
            PolyLog[2, ((-1 + z)*(-1 + zp))/(1 + z*(-1 + zp))] - 
           12*Log[(1 + z*(-1 + zp))^2/zp]*PolyLog[2, ((-1 + z)*(-1 + zp))/
              (1 + z*(-1 + zp))] + 12*Log[-((-1 + z)*z)]*
            PolyLog[2, (z*(-1 + zp))/(1 + z*(-1 + zp))] - 
           12*Log[(1 + z*(-1 + zp))^2/zp]*PolyLog[2, (z*(-1 + zp))/
              (1 + z*(-1 + zp))] + 12*Log[zp/(1 + z*(-1 + zp))]*
            PolyLog[2, zp/(1 + z*(-1 + zp))] - 12*Log[zp/(1 + z*(-1 + zp))]*
            PolyLog[2, (z*zp)/(1 + z*(-1 + zp))] + 
           12*Log[zp/(1 + z*(-1 + zp))]*PolyLog[2, zp/(-1 + zp)] - 
           12*Log[zp/(1 + z*(-1 + zp))]*PolyLog[2, 
             -(zp/((-1 + z)*(-1 + zp)))] + 
           12*Log[(2*zp)/((1 + r1)*(1 + z*(-1 + zp))*(xp + z + 
                xp*z*(-1 + zp) + zp - z*zp))]*PolyLog[2, 
             (-2*zp)/((1 + r1)*xp*(1 + z*(-1 + zp))^2 + (1 + r1)*z*
                (-1 + zp)^2 - (1 + r1)*z^2*(-1 + zp)^2 + (-1 + r1)*zp)] + 
           12*Log[(-2*zp)/((-1 + r1)*(1 + z*(-1 + zp))*(xp + z + 
                xp*z*(-1 + zp) + zp - z*zp))]*PolyLog[2, 
             (2*zp)/((-1 + r1)*xp*(1 + z*(-1 + zp))^2 + (-1 + r1)*z*
                (-1 + zp)^2 - (-1 + r1)*z^2*(-1 + zp)^2 + (1 + r1)*zp)] - 
           12*Log[(1 + z*(-1 + zp))^(-1)]*PolyLog[2, (z - z*zp)^(-1)] - 
           12*Log[(-2*zp)/((-1 + r1)*(1 + z*(-1 + zp))*(xp + z + 
                xp*z*(-1 + zp) + zp - z*zp))]*PolyLog[2, 
             (-2*zp)/((-1 + r1)*(1 + z*(-1 + zp))*(xp + z + xp*z*(-1 + zp) + 
                zp - z*zp))] - 12*Log[(2*zp)/((1 + r1)*(1 + z*(-1 + zp))*(
                xp + z + xp*z*(-1 + zp) + zp - z*zp))]*PolyLog[2, 
             (2*zp)/((1 + r1)*(1 + z*(-1 + zp))*(xp + z + xp*z*(-1 + zp) + 
                zp - z*zp))] + 12*Log[(-2*zp)/((-1 + r1)*(1 + z*(-1 + zp))*(
                xp + z + xp*z*(-1 + zp) + zp - z*zp))]*PolyLog[2, 
             ((1 + r1)*xp*(1 + z*(-1 + zp))^2 + (1 + r1)*z*(-1 + zp)^2 - 
               (1 + r1)*z^2*(-1 + zp)^2 + (-1 + r1)*zp)/(2*r1*(1 + 
                z*(-1 + zp))*(xp + z + xp*z*(-1 + zp) + zp - z*zp))] - 
           12*Log[-((-1 + z)*z)]*PolyLog[2, ((1 + r1)*xp*(1 + z*(-1 + zp))^
                 2 + (1 + r1)*z*(-1 + zp)^2 - (1 + r1)*z^2*(-1 + zp)^2 + 
               (-1 + r1)*zp)/((1 + r1)*(1 + z*(-1 + zp))*(xp + z + 
                xp*z*(-1 + zp) + zp - z*zp))] + 
           12*Log[(xp*(1 + z*(-1 + zp))^2)/zp]*PolyLog[2, 
             ((1 + r1)*xp*(1 + z*(-1 + zp))^2 + (1 + r1)*z*(-1 + zp)^2 - 
               (1 + r1)*z^2*(-1 + zp)^2 + (-1 + r1)*zp)/((1 + r1)*(1 + 
                z*(-1 + zp))*(xp + z + xp*z*(-1 + zp) + zp - z*zp))] - 
           12*Log[-((-1 + z)*z)]*PolyLog[2, ((-1 + r1)*xp*(1 + z*(-1 + zp))^
                 2 + (-1 + r1)*z*(-1 + zp)^2 - (-1 + r1)*z^2*(-1 + zp)^2 + 
               (1 + r1)*zp)/((-1 + r1)*(1 + z*(-1 + zp))*(xp + z + 
                xp*z*(-1 + zp) + zp - z*zp))] + 
           12*Log[(xp*(1 + z*(-1 + zp))^2)/zp]*PolyLog[2, 
             ((-1 + r1)*xp*(1 + z*(-1 + zp))^2 + (-1 + r1)*z*(-1 + zp)^2 - 
               (-1 + r1)*z^2*(-1 + zp)^2 + (1 + r1)*zp)/((-1 + r1)*(1 + 
                z*(-1 + zp))*(xp + z + xp*z*(-1 + zp) + zp - z*zp))] + 
           12*Log[(2*zp)/((1 + r1)*(1 + z*(-1 + zp))*(xp + z + 
                xp*z*(-1 + zp) + zp - z*zp))]*PolyLog[2, 
             ((-1 + r1)*xp*(1 + z*(-1 + zp))^2 + (-1 + r1)*z*(-1 + zp)^2 - 
               (-1 + r1)*z^2*(-1 + zp)^2 + (1 + r1)*zp)/(2*r1*(1 + 
                z*(-1 + zp))*(xp + z + xp*z*(-1 + zp) + zp - z*zp))] + 
           12*PolyLog[3, (-1 + r1)/(2*r1)] + 12*PolyLog[3, (1 + r1)/(2*r1)] - 
           12*PolyLog[3, 1 - z] - 12*PolyLog[3, z] - 
           12*PolyLog[3, (1 + z*(-1 + zp))^(-1)] + 
           12*PolyLog[3, (1 - z)/(1 + z*(-1 + zp))] - 
           12*PolyLog[3, (1 - zp)^(-1)] - 12*PolyLog[3, ((-1 + z)*(-1 + zp))/
              (1 + z*(-1 + zp))] - 12*PolyLog[3, (z*(-1 + zp))/
              (1 + z*(-1 + zp))] - 12*PolyLog[3, zp/(1 + z*(-1 + zp))] + 
           12*PolyLog[3, (z*zp)/(1 + z*(-1 + zp))] - 
           12*PolyLog[3, zp/(-1 + zp)] + 12*PolyLog[3, 
             -(zp/((-1 + z)*(-1 + zp)))] - 12*PolyLog[3, 
             (-2*zp)/((1 + r1)*xp*(1 + z*(-1 + zp))^2 + (1 + r1)*z*
                (-1 + zp)^2 - (1 + r1)*z^2*(-1 + zp)^2 + (-1 + r1)*zp)] + 
           12*PolyLog[3, -1/4*((-1 + r1)*((1 + r1)*xp*(1 + z*(-1 + zp))^2 + 
                 (1 + r1)*z*(-1 + zp)^2 - (1 + r1)*z^2*(-1 + zp)^2 + 
                 (-1 + r1)*zp))/(r1*zp)] - 12*PolyLog[3, 
             (2*zp)/((-1 + r1)*xp*(1 + z*(-1 + zp))^2 + (-1 + r1)*z*
                (-1 + zp)^2 - (-1 + r1)*z^2*(-1 + zp)^2 + (1 + r1)*zp)] + 
           12*PolyLog[3, ((1 + r1)*((-1 + r1)*xp*(1 + z*(-1 + zp))^2 + 
                (-1 + r1)*z*(-1 + zp)^2 - (-1 + r1)*z^2*(-1 + zp)^2 + 
                (1 + r1)*zp))/(4*r1*zp)] + 12*PolyLog[3, (z - z*zp)^(-1)] + 
           12*PolyLog[3, (-2*zp)/((-1 + r1)*(1 + z*(-1 + zp))*(xp + z + 
                xp*z*(-1 + zp) + zp - z*zp))] + 
           12*PolyLog[3, (2*zp)/((1 + r1)*(1 + z*(-1 + zp))*(xp + z + 
                xp*z*(-1 + zp) + zp - z*zp))] - 
           12*PolyLog[3, ((1 + r1)*xp*(1 + z*(-1 + zp))^2 + (1 + r1)*z*
                (-1 + zp)^2 - (1 + r1)*z^2*(-1 + zp)^2 + (-1 + r1)*zp)/
              (2*r1*(1 + z*(-1 + zp))*(xp + z + xp*z*(-1 + zp) + zp - 
                z*zp))] + 12*PolyLog[3, ((1 + r1)*xp*(1 + z*(-1 + zp))^2 + 
               (1 + r1)*z*(-1 + zp)^2 - (1 + r1)*z^2*(-1 + zp)^2 + (-1 + r1)*
                zp)/((1 + r1)*(1 + z*(-1 + zp))*(xp + z + xp*z*(-1 + zp) + 
                zp - z*zp))] + 12*PolyLog[3, ((-1 + r1)*xp*(1 + z*(-1 + zp))^
                 2 + (-1 + r1)*z*(-1 + zp)^2 - (-1 + r1)*z^2*(-1 + zp)^2 + 
               (1 + r1)*zp)/((-1 + r1)*(1 + z*(-1 + zp))*(xp + z + 
                xp*z*(-1 + zp) + zp - z*zp))] - 
           12*PolyLog[3, ((-1 + r1)*xp*(1 + z*(-1 + zp))^2 + (-1 + r1)*z*
                (-1 + zp)^2 - (-1 + r1)*z^2*(-1 + zp)^2 + (1 + r1)*zp)/
              (2*r1*(1 + z*(-1 + zp))*(xp + z + xp*z*(-1 + zp) + zp - 
                z*zp))]))/(-1 + xp) - 20*r2j18*(-Log[-((-1 + z)*z)]^3 + 
          2*Pi^2*Log[z + (-1 + zp)^(-1)] + 2*Log[z + (-1 + zp)^(-1)]^3 - 
          2*Pi^2*Log[1 + 1/(z*(-1 + zp))] - 2*Log[1 + 1/(z*(-1 + zp))]^3 + 
          6*Log[1 + 1/(z*(-1 + zp))]*Log[(1 + z*(-1 + zp))^(-1)]^2 - 
          2*Pi^2*Log[(1 + z*(-1 + zp))/((-1 + z)*(-1 + zp))] - 
          2*Log[(1 + z*(-1 + zp))/((-1 + z)*(-1 + zp))]^3 - 
          6*Log[(1 + z*(-1 + zp))^(-1)]^2*Log[(z*(-1 + zp))/
             (1 + z*(-1 + zp))] + 3*Log[-((-1 + z)*z)]^2*
           Log[(1 + z*(-1 + zp))^2/zp] - 3*Log[-((-1 + z)*z)]*
           Log[(1 + z*(-1 + zp))^2/zp]^2 + Log[(1 + z*(-1 + zp))^2/zp]^3 + 
          6*Log[(1 - z)/(1 + z*(-1 + zp))]*Log[zp/(1 + z*(-1 + zp))]^2 - 
          6*Log[(1 - zp)^(-1)]*Log[zp/(1 + z*(-1 + zp))]^2 + 
          6*Log[(1 + z*(-1 + zp))/((-1 + z)*(-1 + zp))]*
           Log[zp/(1 + z*(-1 + zp))]^2 - 6*Log[((-1 + z)*(-1 + zp))/
             (1 + z*(-1 + zp))]*Log[zp/(1 + z*(-1 + zp))]^2 + 
          6*Log[(1 + z*(-1 + zp))^(-1)]^2*Log[(z*zp)/(1 + z*(-1 + zp))] - 
          6*Log[(1 + z*(-1 + zp))^(-1)]^2*Log[zp/(-1 + zp)] + 
          2*Pi^2*Log[(-1 + z - z*zp)/(-1 + zp)] + 
          2*Log[(-1 + z - z*zp)/(-1 + zp)]^3 - 12*Log[(1 + z*(-1 + zp))^(-1)]*
           PolyLog[2, (1 + z*(-1 + zp))^(-1)] + 
          12*Log[(1 + z*(-1 + zp))^(-1)]*PolyLog[2, 
            (1 - z)/(1 + z*(-1 + zp))] - 12*Log[(1 + z*(-1 + zp))^(-1)]*
           PolyLog[2, (1 - zp)^(-1)] - 12*Log[-((-1 + z)*z)]*
           PolyLog[2, ((-1 + z)*(-1 + zp))/(1 + z*(-1 + zp))] + 
          12*Log[(1 + z*(-1 + zp))^2/zp]*PolyLog[2, ((-1 + z)*(-1 + zp))/
             (1 + z*(-1 + zp))] - 12*Log[-((-1 + z)*z)]*
           PolyLog[2, (z*(-1 + zp))/(1 + z*(-1 + zp))] + 
          12*Log[(1 + z*(-1 + zp))^2/zp]*PolyLog[2, (z*(-1 + zp))/
             (1 + z*(-1 + zp))] - 12*Log[zp/(1 + z*(-1 + zp))]*
           PolyLog[2, zp/(1 + z*(-1 + zp))] + 12*Log[zp/(1 + z*(-1 + zp))]*
           PolyLog[2, (z*zp)/(1 + z*(-1 + zp))] - 
          12*Log[zp/(1 + z*(-1 + zp))]*PolyLog[2, zp/(-1 + zp)] + 
          12*Log[zp/(1 + z*(-1 + zp))]*PolyLog[2, 
            -(zp/((-1 + z)*(-1 + zp)))] + 12*Log[(1 + z*(-1 + zp))^(-1)]*
           PolyLog[2, (z - z*zp)^(-1)] + 12*PolyLog[3, 1 - z] + 
          12*PolyLog[3, z] + 12*PolyLog[3, (1 + z*(-1 + zp))^(-1)] - 
          12*PolyLog[3, (1 - z)/(1 + z*(-1 + zp))] + 
          12*PolyLog[3, (1 - zp)^(-1)] + 12*PolyLog[3, ((-1 + z)*(-1 + zp))/
             (1 + z*(-1 + zp))] + 12*PolyLog[3, (z*(-1 + zp))/
             (1 + z*(-1 + zp))] + 12*PolyLog[3, zp/(1 + z*(-1 + zp))] - 
          12*PolyLog[3, (z*zp)/(1 + z*(-1 + zp))] + 
          12*PolyLog[3, zp/(-1 + zp)] - 12*PolyLog[3, 
            -(zp/((-1 + z)*(-1 + zp)))] - 12*PolyLog[3, (z - z*zp)^(-1)] - 
          24*Zeta[3]) - 20*r2j18*(Log[z]^3 + 3*Log[z]^2*Log[zp] + 
          3*Log[z]*Log[zp]^2 + 6*Log[1 - zp]*Log[zp]^2 + Log[zp]^3 + 
          12*(Log[z] + Log[zp])*PolyLog[2, 1 - zp] + 12*Log[zp]*
           PolyLog[2, zp] - 24*PolyLog[3, 1 - zp] - 12*PolyLog[3, zp] + 
          12*Zeta[3]) + r2j18*z*(8*Pi^4 + 40*Pi^2*Log[zp]^2 + 
          80*Log[1 - zp]*Log[zp]^3 + 80*Log[-1 + zp]*Log[zp]^3 - 
          35*Log[zp]^4 + 120*Log[zp]^2*PolyLog[2, 1 - zp] + 
          120*Log[zp]^2*PolyLog[2, zp] + 480*PolyLog[4, 1 - zp] - 
          480*PolyLog[4, zp^(-1)] - 480*PolyLog[4, (-1 + zp)/zp] - 
          240*PolyLog[4, zp] - 240*Log[zp]*Zeta[3]) - 
        (5*r1j18*z*(8*Pi^2*Log[zp^(-1)]^2 + 16*Log[-1 + zp^(-1)]*
            Log[zp^(-1)]^3 - 8*Log[zp^(-1)]^4 - 8*Pi^2*Log[xp/zp]^2 + 
           8*Log[1 - xp/zp]*Log[xp/zp]^3 - 16*Log[-1 + xp/zp]*Log[xp/zp]^3 + 
           8*Log[xp/zp]^4 - 8*Log[zp^(-1)]^3*Log[(-1 + zp)/zp] - 
           24*Log[zp^(-1)]^2*Log[(-1 + zp)/zp]*Log[zp] + Log[zp]^4 + 
           24*Log[1 - xp/zp]*Log[xp/zp]^2*Log[zp/xp] - Log[zp/xp]^4 - 
           24*Log[zp/xp]^2*PolyLog[2, 1 - xp/zp] - 24*Log[zp^(-1)]*
            (Log[zp^(-1)] + 2*Log[zp])*PolyLog[2, zp^(-1)] + 
           24*Log[xp/zp]^2*PolyLog[2, xp/zp] + 48*Log[xp/zp]*Log[zp/xp]*
            PolyLog[2, xp/zp] + 24*Log[zp]^2*PolyLog[2, (-1 + zp)/zp] - 
           96*Log[xp/zp]*PolyLog[3, 1 - xp/zp] - 96*Log[zp/xp]*
            PolyLog[3, 1 - xp/zp] + 48*Log[zp^(-1)]*PolyLog[3, zp^(-1)] + 
           48*Log[zp]*PolyLog[3, zp^(-1)] - 48*Log[xp/zp]*PolyLog[3, xp/zp] - 
           48*Log[zp/xp]*PolyLog[3, xp/zp] + 96*Log[zp^(-1)]*
            PolyLog[3, (-1 + zp)/zp] + 96*Log[zp]*PolyLog[3, (-1 + zp)/zp] - 
           96*PolyLog[4, 1 - xp/zp] - 96*PolyLog[4, 1 - zp] - 
           48*PolyLog[4, zp^(-1)] + 48*PolyLog[4, xp/zp] + 
           96*PolyLog[4, (-1 + zp)/zp] - 96*PolyLog[4, zp] + 
           96*PolyLog[4, zp/xp] + 96*PolyLog[4, 1 - zp/xp] - 
           96*Log[zp^(-1)]*Zeta[3] + 96*Log[xp/zp]*Zeta[3] - 
           48*Log[zp]*Zeta[3] + 48*Log[zp/xp]*Zeta[3]))/(-1 + xp)))/
      (960*z*zp)}, -2, 3, 1], RR12[1, 1, 1] -> SeriesData[\[CurlyEpsilon], 0, 
    {(Pi*r2j19*(1 + zp))/((xp + z - xp*z)*zp), 
     -1/2*(Pi*(1 + zp)*(r2j19*(-1 + xp)*Log[-((-1 + z)*z)] - 
         (r1j19 + r2j19*(-1 + xp))*Log[(z + zp - z*zp)^2/zp] + 
         r1j19*Log[(xp*(z + zp - z*zp)^2)/zp]))/((-1 + xp)*(xp*(-1 + z) - z)*
        zp), ((Pi*(r1j19 + r2j19*(-1 + xp))*(1 + zp)*
         G[0, (z*(-1 + zp) - zp)/((-1 + z)*(-1 + zp)), 1])/
        ((-1 + xp)*(xp*(-1 + z) - z)*zp) - 
       (Pi*r1j19*(1 + zp)*G[0, ((-1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((-1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
            (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*(xp*(-1 + z) - z)*zp) - 
       (Pi*r1j19*(1 + zp)*G[0, ((1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
            (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*(xp*(-1 + z) - z)*zp) + (Pi*(r1j19 + r2j19*(-1 + xp))*
         (1 + zp)*G[0, 1 + zp/(z - z*zp), 1])/((-1 + xp)*(xp*(-1 + z) - z)*
         zp) - (Pi*(1 + zp)*(r2j19*(-1 + xp)*Log[-((-1 + z)*z)]^2 + 
          (r1j19 + r2j19*(-1 + xp))*Log[(z + zp - z*zp)^2/zp]^2 - 
          r1j19*Log[(xp*(z + zp - z*zp)^2)/zp]^2 - 2*Log[-((-1 + z)*z)]*
           ((r1j19 + r2j19*(-1 + xp))*Log[(z + zp - z*zp)^2/zp] - 
            r1j19*Log[(xp*(z + zp - z*zp)^2)/zp])))/
        (4*(-1 + xp)*(xp*(-1 + z) - z)*zp))/2, 
     ((-2*Pi*(r1j19 + r2j19*(-1 + xp))*(1 + zp)*
         G[0, 0, (z*(-1 + zp) - zp)/((-1 + z)*(-1 + zp)), 1])/
        ((-1 + xp)*(xp*(-1 + z) - z)*zp) + 
       (2*Pi*r1j19*(1 + zp)*G[0, 0, ((-1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((-1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
            (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*(xp*(-1 + z) - z)*zp) + 
       (2*Pi*r1j19*(1 + zp)*G[0, 0, ((1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
            (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*(xp*(-1 + z) - z)*zp) - (2*Pi*(r1j19 + r2j19*(-1 + xp))*
         (1 + zp)*G[0, 0, 1 + zp/(z - z*zp), 1])/((-1 + xp)*(xp*(-1 + z) - z)*
         zp) - (Pi*(r1j19 + r2j19*(-1 + xp))*(1 + zp)*
         G[0, (z*(-1 + zp) - zp)/((-1 + z)*(-1 + zp)), (z*(-1 + zp) - zp)/
           ((-1 + z)*(-1 + zp)), 1])/((-1 + xp)*(xp*(-1 + z) - z)*zp) - 
       (Pi*(r1j19 + r2j19*(-1 + xp))*(1 + zp)*G[0, (z*(-1 + zp) - zp)/
           ((-1 + z)*(-1 + zp)), 1 + zp/(z - z*zp), 1])/
        ((-1 + xp)*(xp*(-1 + z) - z)*zp) + 
       (Pi*r1j19*(1 + zp)*G[0, ((-1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((-1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
            (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 
          ((-1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(1 + r2 - xp*zp + 
              r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*(xp*(-1 + z) - z)*zp) + 
       (Pi*r1j19*(1 + zp)*G[0, ((-1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((-1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
            (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 
          ((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(-1 + r2 + xp*zp + 
              r2*xp*zp) - (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*(xp*(-1 + z) - z)*zp) + 
       (Pi*r1j19*(1 + zp)*G[0, ((1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
            (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 
          ((-1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(1 + r2 - xp*zp + 
              r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*(xp*(-1 + z) - z)*zp) + 
       (Pi*r1j19*(1 + zp)*G[0, ((1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
            (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 
          ((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(-1 + r2 + xp*zp + 
              r2*xp*zp) - (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*(xp*(-1 + z) - z)*zp) - (Pi*(r1j19 + r2j19*(-1 + xp))*
         (1 + zp)*G[0, 1 + zp/(z - z*zp), (z*(-1 + zp) - zp)/
           ((-1 + z)*(-1 + zp)), 1])/((-1 + xp)*(xp*(-1 + z) - z)*zp) - 
       (Pi*(r1j19 + r2j19*(-1 + xp))*(1 + zp)*G[0, 1 + zp/(z - z*zp), 
          1 + zp/(z - z*zp), 1])/((-1 + xp)*(xp*(-1 + z) - z)*zp) + 
       (Pi*(r1j19 + r2j19*(-1 + xp))*(1 + zp)*G[0, (z*(-1 + zp) - zp)/
           ((-1 + z)*(-1 + zp)), 1]*(Log[-((-1 + z)*z)] - 
          Log[(z + zp - z*zp)^2/zp]))/((-1 + xp)*(xp*(-1 + z) - z)*zp) + 
       (Pi*(r1j19 + r2j19*(-1 + xp))*(1 + zp)*G[0, 1 + zp/(z - z*zp), 1]*
         (Log[-((-1 + z)*z)] - Log[(z + zp - z*zp)^2/zp]))/
        ((-1 + xp)*(xp*(-1 + z) - z)*zp) - 
       (Pi*r1j19*(1 + zp)*G[0, ((-1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((-1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
            (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1]*
         (Log[-((-1 + z)*z)] - Log[(xp*(z + zp - z*zp)^2)/zp]))/
        ((-1 + xp)*(xp*(-1 + z) - z)*zp) - 
       (Pi*r1j19*(1 + zp)*G[0, ((1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
            (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1]*
         (Log[-((-1 + z)*z)] - Log[(xp*(z + zp - z*zp)^2)/zp]))/
        ((-1 + xp)*(xp*(-1 + z) - z)*zp) - 
       (Pi*(1 + zp)*(r2j19*(-1 + xp)*Log[-((-1 + z)*z)]^3 - 
          (r1j19 + r2j19*(-1 + xp))*Log[(z + zp - z*zp)^2/zp]^3 + 
          r1j19*Log[(xp*(z + zp - z*zp)^2)/zp]^3 - 3*Log[-((-1 + z)*z)]^2*
           ((r1j19 + r2j19*(-1 + xp))*Log[(z + zp - z*zp)^2/zp] - 
            r1j19*Log[(xp*(z + zp - z*zp)^2)/zp]) + 3*Log[-((-1 + z)*z)]*
           ((r1j19 + r2j19*(-1 + xp))*Log[(z + zp - z*zp)^2/zp]^2 - 
            r1j19*Log[(xp*(z + zp - z*zp)^2)/zp]^2)))/
        (12*(-1 + xp)*(xp*(-1 + z) - z)*zp))/4}, -1, 3, 1], 
  RR13[1, 1, 1] -> SeriesData[\[CurlyEpsilon], 0, 
    {-((Pi*(r2j20 + r2j20/zp - r4j20/((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
           z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))))/(z*(-1 + zp) - zp)), 
     (Pi*((-((r2j20*(1 + zp))/zp) + r4j20/((-1 + xp)*z^2*(-1 + zp)^2 + 
            xp*zp^2 - z*(-1 + zp)*(1 - zp + 2*xp*zp)))*Log[-((-1 + z)*z)] + 
        ((r1j20 + r2j20*(-1 + xp))*(1 + zp)*Log[(z + zp - z*zp)^2/zp] - 
          r1j20*(1 + zp)*Log[(xp*(z + zp - z*zp)^2)/zp] + 
          (zp*(-(r3j20*Log[(xp*zp*(z + zp - z*zp)^2)/((-1 + xp)*z^2*
                    (-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))^
                  2]) + (r3j20 + r4j20 - r4j20*xp)*Log[((z + zp - z*zp)^2*
                 ((-1 + xp)^2*z^2*(-1 + zp)^2 + xp*zp*(1 + (-1 + xp)*zp) - 
                  (-1 + xp)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)))/
                ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
                   (1 + (-1 + 2*xp)*zp))^2]))/((-1 + xp)*z^2*(-1 + zp)^2 + 
            xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)))/((-1 + xp)*zp)))/
      (2*(z*(-1 + zp) - zp)), 
     ((Pi*(r1j20 + r2j20*(-1 + xp))*(1 + zp)*G[0, (z*(-1 + zp) - zp)/
           ((-1 + z)*(-1 + zp)), 1])/((-1 + xp)*(z*(-1 + zp) - zp)*zp) + 
       (Pi*(r3j20 + r4j20 - r4j20*xp)*G[0, ((z*(-1 + zp) - zp)*
            ((-1 + xp)*z*(-1 + zp) - xp*zp))/(z*(-1 + zp)), 1])/
        ((-1 + xp)*(z*(-1 + zp) - zp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) + 
       (Pi*(r3j20 + r4j20 - r4j20*xp)*G[0, ((z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))/((-1 + z)*(-1 + zp)*
            zp), 1])/((-1 + xp)*(z*(-1 + zp) - zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) - (Pi*r1j20*(1 + zp)*
         G[0, ((-1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - 
             xp*zp))/((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
            zp*(1 + r2 - xp*zp + r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*
             (1 + (-1 + 2*xp)*zp)), 1])/((-1 + xp)*(z*(-1 + zp) - zp)*zp) - 
       (Pi*r3j20*G[0, ((1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((-1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
            (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*(z*(-1 + zp) - zp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) - 
       (Pi*r3j20*G[0, ((-1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
            (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*(z*(-1 + zp) - zp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) - 
       (Pi*r1j20*(1 + zp)*G[0, ((1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
            (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*(z*(-1 + zp) - zp)*zp) + (Pi*(r1j20 + r2j20*(-1 + xp))*
         (1 + zp)*G[0, 1 + zp/(z - z*zp), 1])/((-1 + xp)*(z*(-1 + zp) - zp)*
         zp) - (Pi*(r2j20*(1 - xp)*(1 + zp)*((-1 + xp)*z^2*(-1 + zp)^2 + 
            xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))*
           (Log[-((-1 + z)*z)] - Log[(z + zp - z*zp)^2/zp])^2 + 
          2*r1j20*(1 + zp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
            z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))*Log[-((-1 + z)*z)]*
           Log[(z + zp - z*zp)^2/zp] - r1j20*(1 + zp)*
           ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
             (1 + (-1 + 2*xp)*zp))*Log[(z + zp - z*zp)^2/zp]^2 - 
          2*r1j20*(1 + zp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
            z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))*Log[-((-1 + z)*z)]*
           Log[(xp*(z + zp - z*zp)^2)/zp] + r1j20*(1 + zp)*
           ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
             (1 + (-1 + 2*xp)*zp))*Log[(xp*(z + zp - z*zp)^2)/zp]^2 - 
          2*r3j20*zp*Log[-((-1 + z)*z)]*Log[(xp*zp*(z + zp - z*zp)^2)/
             ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
                (1 + (-1 + 2*xp)*zp))^2] + r3j20*zp*
           Log[(xp*zp*(z + zp - z*zp)^2)/((-1 + xp)*z^2*(-1 + zp)^2 + 
                xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))^2]^2 + 
          r4j20*(-1 + xp)*zp*(Log[-((-1 + z)*z)] - Log[((z + zp - z*zp)^2*
                ((-1 + xp)^2*z^2*(-1 + zp)^2 + xp*zp*(1 + (-1 + xp)*zp) - 
                 (-1 + xp)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)))/
               ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*(1 - zp + 
                   2*xp*zp))^2])^2 + 2*r3j20*zp*Log[-((-1 + z)*z)]*
           Log[((z + zp - z*zp)^2*((-1 + xp)^2*z^2*(-1 + zp)^2 + xp*zp*
                (1 + (-1 + xp)*zp) - (-1 + xp)*z*(-1 + zp)*(1 + (-1 + 2*xp)*
                  zp)))/((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
                (1 + (-1 + 2*xp)*zp))^2] - r3j20*zp*
           Log[((z + zp - z*zp)^2*((-1 + xp)^2*z^2*(-1 + zp)^2 + 
                xp*zp*(1 + (-1 + xp)*zp) - (-1 + xp)*z*(-1 + zp)*
                 (1 + (-1 + 2*xp)*zp)))/((-1 + xp)*z^2*(-1 + zp)^2 + 
                xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))^2]^2))/
        (4*(1 - xp)*(z*(-1 + zp) - zp)*zp*((-1 + xp)*z^2*(-1 + zp)^2 + 
          xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))))/2, 
     ((-2*Pi*(r1j20 + r2j20*(-1 + xp))*(1 + zp)*
         G[0, 0, (z*(-1 + zp) - zp)/((-1 + z)*(-1 + zp)), 1])/
        ((-1 + xp)*(z*(-1 + zp) - zp)*zp) - (2*Pi*(r3j20 + r4j20 - r4j20*xp)*
         G[0, 0, ((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - xp*zp))/
           (z*(-1 + zp)), 1])/((-1 + xp)*(z*(-1 + zp) - zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) - (2*Pi*(r3j20 + r4j20 - r4j20*xp)*
         G[0, 0, ((z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) + zp - 
             xp*zp))/((-1 + z)*(-1 + zp)*zp), 1])/
        ((-1 + xp)*(z*(-1 + zp) - zp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) + 
       (2*Pi*r1j20*(1 + zp)*G[0, 0, ((-1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((-1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
            (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*(z*(-1 + zp) - zp)*zp) + 
       (2*Pi*r3j20*G[0, 0, ((1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((-1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
            (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*(z*(-1 + zp) - zp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) + 
       (2*Pi*r3j20*G[0, 0, ((-1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
            (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*(z*(-1 + zp) - zp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) + 
       (2*Pi*r1j20*(1 + zp)*G[0, 0, ((1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
            (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*(z*(-1 + zp) - zp)*zp) - (2*Pi*(r1j20 + r2j20*(-1 + xp))*
         (1 + zp)*G[0, 0, 1 + zp/(z - z*zp), 1])/((-1 + xp)*
         (z*(-1 + zp) - zp)*zp) - (Pi*(r1j20 + r2j20*(-1 + xp))*(1 + zp)*
         G[0, (z*(-1 + zp) - zp)/((-1 + z)*(-1 + zp)), (z*(-1 + zp) - zp)/
           ((-1 + z)*(-1 + zp)), 1])/((-1 + xp)*(z*(-1 + zp) - zp)*zp) - 
       (Pi*(r1j20 + r2j20*(-1 + xp))*(1 + zp)*G[0, (z*(-1 + zp) - zp)/
           ((-1 + z)*(-1 + zp)), 1 + zp/(z - z*zp), 1])/
        ((-1 + xp)*(z*(-1 + zp) - zp)*zp) - (Pi*(r3j20 + r4j20 - r4j20*xp)*
         G[0, ((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - xp*zp))/
           (z*(-1 + zp)), ((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - 
             xp*zp))/(z*(-1 + zp)), 1])/((-1 + xp)*(z*(-1 + zp) - zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) - (Pi*(r3j20 + r4j20 - r4j20*xp)*
         G[0, ((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - xp*zp))/
           (z*(-1 + zp)), ((z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) + 
             zp - xp*zp))/((-1 + z)*(-1 + zp)*zp), 1])/
        ((-1 + xp)*(z*(-1 + zp) - zp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) - 
       (Pi*(r3j20 + r4j20 - r4j20*xp)*G[0, ((z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))/((-1 + z)*(-1 + zp)*
            zp), ((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - xp*zp))/
           (z*(-1 + zp)), 1])/((-1 + xp)*(z*(-1 + zp) - zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) - (Pi*(r3j20 + r4j20 - r4j20*xp)*
         G[0, ((z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))/
           ((-1 + z)*(-1 + zp)*zp), ((z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))/((-1 + z)*(-1 + zp)*
            zp), 1])/((-1 + xp)*(z*(-1 + zp) - zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) + (Pi*r1j20*(1 + zp)*
         G[0, ((-1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - 
             xp*zp))/((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
            zp*(1 + r2 - xp*zp + r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*
             (1 + (-1 + 2*xp)*zp)), ((-1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((-1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
            (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*(z*(-1 + zp) - zp)*zp) + 
       (Pi*r1j20*(1 + zp)*G[0, ((-1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((-1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
            (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 
          ((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(-1 + r2 + xp*zp + 
              r2*xp*zp) - (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*(z*(-1 + zp) - zp)*zp) + 
       (Pi*r3j20*G[0, ((1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((-1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
            (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 
          ((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(1 + r2 - xp*zp + 
              r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*(z*(-1 + zp) - zp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) + 
       (Pi*r3j20*G[0, ((1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((-1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
            (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 
          ((-1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(-1 + r2 + xp*zp + 
              r2*xp*zp) - (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*(z*(-1 + zp) - zp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) + 
       (Pi*r3j20*G[0, ((-1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
            (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 
          ((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(1 + r2 - xp*zp + 
              r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*(z*(-1 + zp) - zp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) + 
       (Pi*r3j20*G[0, ((-1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
            (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 
          ((-1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(-1 + r2 + xp*zp + 
              r2*xp*zp) - (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*(z*(-1 + zp) - zp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) + 
       (Pi*r1j20*(1 + zp)*G[0, ((1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
            (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 
          ((-1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(1 + r2 - xp*zp + 
              r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*(z*(-1 + zp) - zp)*zp) + 
       (Pi*r1j20*(1 + zp)*G[0, ((1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
            (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 
          ((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
           ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(-1 + r2 + xp*zp + 
              r2*xp*zp) - (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1])/
        ((-1 + xp)*(z*(-1 + zp) - zp)*zp) - (Pi*(r1j20 + r2j20*(-1 + xp))*
         (1 + zp)*G[0, 1 + zp/(z - z*zp), (z*(-1 + zp) - zp)/
           ((-1 + z)*(-1 + zp)), 1])/((-1 + xp)*(z*(-1 + zp) - zp)*zp) - 
       (Pi*(r1j20 + r2j20*(-1 + xp))*(1 + zp)*G[0, 1 + zp/(z - z*zp), 
          1 + zp/(z - z*zp), 1])/((-1 + xp)*(z*(-1 + zp) - zp)*zp) + 
       (Pi*(r1j20 + r2j20*(-1 + xp))*(1 + zp)*G[0, (z*(-1 + zp) - zp)/
           ((-1 + z)*(-1 + zp)), 1]*(Log[-((-1 + z)*z)] - 
          Log[(z + zp - z*zp)^2/zp]))/((-1 + xp)*(z*(-1 + zp) - zp)*zp) + 
       (Pi*(r1j20 + r2j20*(-1 + xp))*(1 + zp)*G[0, 1 + zp/(z - z*zp), 1]*
         (Log[-((-1 + z)*z)] - Log[(z + zp - z*zp)^2/zp]))/
        ((-1 + xp)*(z*(-1 + zp) - zp)*zp) - 
       (Pi*r1j20*(1 + zp)*G[0, ((-1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((-1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
            (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1]*
         (Log[-((-1 + z)*z)] - Log[(xp*(z + zp - z*zp)^2)/zp]))/
        ((-1 + xp)*(z*(-1 + zp) - zp)*zp) - 
       (Pi*r1j20*(1 + zp)*G[0, ((1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
            (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1]*
         (Log[-((-1 + z)*z)] - Log[(xp*(z + zp - z*zp)^2)/zp]))/
        ((-1 + xp)*(z*(-1 + zp) - zp)*zp) + 
       (Pi*r3j20*G[0, ((1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((-1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
            (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1]*
         (-Log[-((-1 + z)*z)] + Log[(xp*zp*(z + zp - z*zp)^2)/
            ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*(1 - zp + 
                2*xp*zp))^2]))/((-1 + xp)*(z*(-1 + zp) - zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) + 
       (Pi*r3j20*G[0, ((-1 + r2)*(z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/((1 + r2)*(-1 + xp)*z^2*
             (-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
            (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1]*
         (-Log[-((-1 + z)*z)] + Log[(xp*zp*(z + zp - z*zp)^2)/
            ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*(1 - zp + 
                2*xp*zp))^2]))/((-1 + xp)*(z*(-1 + zp) - zp)*
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))) + (Pi*(r3j20 + r4j20 - r4j20*xp)*
         G[0, ((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - xp*zp))/
           (z*(-1 + zp)), 1]*(Log[-((-1 + z)*z)] - 
          Log[((z + zp - z*zp)^2*((-1 + xp)^2*z^2*(-1 + zp)^2 + 
              xp*zp*(1 + (-1 + xp)*zp) - (-1 + xp)*z*(-1 + zp)*(1 + 
                (-1 + 2*xp)*zp)))/((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
              z*(-1 + zp)*(1 - zp + 2*xp*zp))^2]))/
        ((-1 + xp)*(z*(-1 + zp) - zp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) + 
       (Pi*(r3j20 + r4j20 - r4j20*xp)*G[0, ((z*(-1 + zp) - zp)*
            (-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))/((-1 + z)*(-1 + zp)*
            zp), 1]*(Log[-((-1 + z)*z)] - 
          Log[((z + zp - z*zp)^2*((-1 + xp)^2*z^2*(-1 + zp)^2 + 
              xp*zp*(1 + (-1 + xp)*zp) - (-1 + xp)*z*(-1 + zp)*(1 + 
                (-1 + 2*xp)*zp)))/((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
              z*(-1 + zp)*(1 - zp + 2*xp*zp))^2]))/
        ((-1 + xp)*(z*(-1 + zp) - zp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))) + 
       (Pi*(-(r4j20*(-1 + xp)*zp*Log[-((-1 + z)*z)]^3) - 
          r2j20*(1 - xp)*(1 + zp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
            z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))*Log[-((-1 + z)*z)]^3 - 
          3*r1j20*(1 + zp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
            z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))*Log[-((-1 + z)*z)]^2*
           Log[(z + zp - z*zp)^2/zp] + 3*r2j20*(1 - xp)*(1 + zp)*
           ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
             (1 + (-1 + 2*xp)*zp))*Log[-((-1 + z)*z)]^2*
           Log[(z + zp - z*zp)^2/zp] + 3*r1j20*(1 + zp)*
           ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
             (1 + (-1 + 2*xp)*zp))*Log[-((-1 + z)*z)]*
           Log[(z + zp - z*zp)^2/zp]^2 - 3*r2j20*(1 - xp)*(1 + zp)*
           ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
             (1 + (-1 + 2*xp)*zp))*Log[-((-1 + z)*z)]*
           Log[(z + zp - z*zp)^2/zp]^2 - r1j20*(1 + zp)*
           ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
             (1 + (-1 + 2*xp)*zp))*Log[(z + zp - z*zp)^2/zp]^3 + 
          r2j20*(1 - xp)*(1 + zp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
            z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))*Log[(z + zp - z*zp)^2/zp]^3 + 
          3*r1j20*(1 + zp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
            z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))*Log[-((-1 + z)*z)]^2*
           Log[(xp*(z + zp - z*zp)^2)/zp] - 3*r1j20*(1 + zp)*
           ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
             (1 + (-1 + 2*xp)*zp))*Log[-((-1 + z)*z)]*
           Log[(xp*(z + zp - z*zp)^2)/zp]^2 + r1j20*(1 + zp)*
           ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
             (1 + (-1 + 2*xp)*zp))*Log[(xp*(z + zp - z*zp)^2)/zp]^3 - 
          3*r3j20*zp*Log[-((-1 + z)*z)]*Log[(xp*zp*(z + zp - z*zp)^2)/
              ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
                 (1 + (-1 + 2*xp)*zp))^2]^2 + r3j20*zp*
           Log[(xp*zp*(z + zp - z*zp)^2)/((-1 + xp)*z^2*(-1 + zp)^2 + 
                xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))^2]^3 + 
          3*r3j20*zp*Log[-((-1 + z)*z)]^2*(Log[(xp*zp*(z + zp - z*zp)^2)/
              ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*(1 - zp + 
                  2*xp*zp))^2] - Log[((z + zp - z*zp)^2*((-1 + xp)^2*z^2*
                 (-1 + zp)^2 + xp*zp*(1 + (-1 + xp)*zp) - (-1 + xp)*z*
                 (-1 + zp)*(1 + (-1 + 2*xp)*zp)))/((-1 + xp)*z^2*(-1 + zp)^
                  2 + xp*zp^2 - z*(-1 + zp)*(1 - zp + 2*xp*zp))^2]) + 
          3*r4j20*(-1 + xp)*zp*Log[-((-1 + z)*z)]^2*
           Log[((z + zp - z*zp)^2*((-1 + xp)^2*z^2*(-1 + zp)^2 + xp*zp*
                (1 + (-1 + xp)*zp) - (-1 + xp)*z*(-1 + zp)*(1 + (-1 + 2*xp)*
                  zp)))/((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
                (1 + (-1 + 2*xp)*zp))^2] + 3*r3j20*zp*Log[-((-1 + z)*z)]*
           Log[((z + zp - z*zp)^2*((-1 + xp)^2*z^2*(-1 + zp)^2 + 
                xp*zp*(1 + (-1 + xp)*zp) - (-1 + xp)*z*(-1 + zp)*
                 (1 + (-1 + 2*xp)*zp)))/((-1 + xp)*z^2*(-1 + zp)^2 + 
                xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))^2]^2 - 
          3*r4j20*(-1 + xp)*zp*Log[-((-1 + z)*z)]*
           Log[((z + zp - z*zp)^2*((-1 + xp)^2*z^2*(-1 + zp)^2 + 
                xp*zp*(1 + (-1 + xp)*zp) - (-1 + xp)*z*(-1 + zp)*
                 (1 + (-1 + 2*xp)*zp)))/((-1 + xp)*z^2*(-1 + zp)^2 + 
                xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))^2]^2 - 
          r3j20*zp*Log[((z + zp - z*zp)^2*((-1 + xp)^2*z^2*(-1 + zp)^2 + 
                xp*zp*(1 + (-1 + xp)*zp) - (-1 + xp)*z*(-1 + zp)*
                 (1 + (-1 + 2*xp)*zp)))/((-1 + xp)*z^2*(-1 + zp)^2 + 
                xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))^2]^3 + 
          r4j20*(-1 + xp)*zp*Log[((z + zp - z*zp)^2*((-1 + xp)^2*z^2*
                 (-1 + zp)^2 + xp*zp*(1 + (-1 + xp)*zp) - (-1 + xp)*z*
                 (-1 + zp)*(1 + (-1 + 2*xp)*zp)))/((-1 + xp)*z^2*(-1 + zp)^
                  2 + xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))^2]^3))/
        (12*(1 - xp)*(z*(-1 + zp) - zp)*zp*((-1 + xp)*z^2*(-1 + zp)^2 + 
          xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))))/4}, -1, 3, 1]}, 
 {G[0, xp/zp] -> Log[xp/zp], G[0, 1, 1 - zp/xp] -> -PolyLog[2, 1 - zp/xp], 
  G[0, ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + zp) - 
        xp*zp)), 1] -> 
   -PolyLog[2, 1 + (-2 - 2*(-1 + xp)*z)/((-1 + r2)*
        (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))], 
  G[0, ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     (1 - xp*zp + (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + zp) - 
        xp*zp)), 1] -> 
   -PolyLog[2, 1 + (2 + 2*(-1 + xp)*z)/((1 + r2)*
        (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))], 
  G[0, ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     (1 - xp*zp + (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + zp) - 
        xp*zp)), 1] -> 
   -PolyLog[2, 1 + (2*(xp*(-1 + z) - z)*zp)/((-1 + r2)*
        (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))], 
  G[0, ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + zp) - 
        xp*zp)), 1] -> 
   -PolyLog[2, 1 + (2*(xp + z - xp*z)*zp)/((1 + r2)*
        (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))], 
  G[0, (z*(-1 + zp) - zp)/((-1 + z)*(-1 + zp)), 1] -> 
   -PolyLog[2, ((-1 + z)*(-1 + zp))/(z*(-1 + zp) - zp)], 
  G[0, 1 + zp/(z - z*zp), 1] -> -PolyLog[2, (z - z*zp)/(z + zp - z*zp)], 
  G[0, ((-1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
      (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1] -> 
   -PolyLog[2, ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
       zp*(1 + r2 - xp*zp + r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*
        (1 + (-1 + 2*xp)*zp))/((-1 + r2)*(z*(-1 + zp) - zp)*
       (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))], 
  G[0, ((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
      (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1] -> 
   -PolyLog[2, ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
       zp*(-1 + r2 + xp*zp + r2*xp*zp) - (1 + r2)*z*(-1 + zp)*
        (1 + (-1 + 2*xp)*zp))/((1 + r2)*(z*(-1 + zp) - zp)*
       (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))], 
  G[0, ((-1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))/
     ((1 + r1)*zp - z*(1 + r1*(-1 + zp) + zp) + 
      xp*(-1 + r1 + z + r1*z*(-1 + zp) + z*zp)), 1] -> 
   -PolyLog[2, 1 + (2*(1 + (-1 + xp)*z)*zp)/((-1 + r1)*
        (xp + z + xp*z*(-1 + zp) + zp - z*zp))], 
  G[0, ((1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))/
     ((-1 + r1)*zp + z*(1 + r1 + zp - r1*zp) + 
      xp*(1 + r1 + r1*z*(-1 + zp) - z*(1 + zp))), 1] -> 
   -PolyLog[2, 1 - (2*(1 + (-1 + xp)*z)*zp)/((1 + r1)*
        (xp + z + xp*z*(-1 + zp) + zp - z*zp))], 
  G[0, ((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - xp*zp))/(z*(-1 + zp)), 
    1] -> -PolyLog[2, (z*(-1 + zp))/((z*(-1 + zp) - zp)*
       ((-1 + xp)*z*(-1 + zp) - xp*zp))], 
  G[0, ((z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))/
     ((-1 + z)*(-1 + zp)*zp), 1] -> 
   -PolyLog[2, ((-1 + z)*(-1 + zp)*zp)/((z*(-1 + zp) - zp)*
       (-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))], 
  G[0, ((-1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
      (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1] -> 
   -PolyLog[2, ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
       zp*(-1 + r2 + xp*zp + r2*xp*zp) - (1 + r2)*z*(-1 + zp)*
        (1 + (-1 + 2*xp)*zp))/((-1 + r2)*(z*(-1 + zp) - zp)*
       (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))], 
  G[0, ((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
      (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1] -> 
   -PolyLog[2, ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
       zp*(1 + r2 - xp*zp + r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*
        (1 + (-1 + 2*xp)*zp))/((1 + r2)*(z*(-1 + zp) - zp)*
       (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))], G[0, 0, 1, 1 - zp/xp] -> 
   -PolyLog[3, 1 - zp/xp], 
  G[0, 0, ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + zp) - 
        xp*zp)), 1] -> 
   -PolyLog[3, 1 + (-2 - 2*(-1 + xp)*z)/((-1 + r2)*
        (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))], 
  G[0, 0, ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     (1 - xp*zp + (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + zp) - 
        xp*zp)), 1] -> 
   -PolyLog[3, 1 + (2 + 2*(-1 + xp)*z)/((1 + r2)*
        (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))], 
  G[0, 0, ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     (1 - xp*zp + (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + zp) - 
        xp*zp)), 1] -> 
   -PolyLog[3, 1 + (2*(xp*(-1 + z) - z)*zp)/((-1 + r2)*
        (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))], 
  G[0, 0, ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + zp) - 
        xp*zp)), 1] -> 
   -PolyLog[3, 1 + (2*(xp + z - xp*z)*zp)/((1 + r2)*
        (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))], 
  G[0, 0, (z*(-1 + zp) - zp)/((-1 + z)*(-1 + zp)), 1] -> 
   -PolyLog[3, ((-1 + z)*(-1 + zp))/(z*(-1 + zp) - zp)], 
  G[0, 0, 1 + zp/(z - z*zp), 1] -> -PolyLog[3, (z - z*zp)/(z + zp - z*zp)], 
  G[0, 0, ((-1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
      (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1] -> 
   -PolyLog[3, ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
       zp*(1 + r2 - xp*zp + r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*
        (1 + (-1 + 2*xp)*zp))/((-1 + r2)*(z*(-1 + zp) - zp)*
       (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))], 
  G[0, 0, ((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
      (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1] -> 
   -PolyLog[3, ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
       zp*(-1 + r2 + xp*zp + r2*xp*zp) - (1 + r2)*z*(-1 + zp)*
        (1 + (-1 + 2*xp)*zp))/((1 + r2)*(z*(-1 + zp) - zp)*
       (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))], 
  G[0, 0, ((-1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))/
     ((1 + r1)*zp - z*(1 + r1*(-1 + zp) + zp) + 
      xp*(-1 + r1 + z + r1*z*(-1 + zp) + z*zp)), 1] -> 
   -PolyLog[3, 1 + (2*(1 + (-1 + xp)*z)*zp)/((-1 + r1)*
        (xp + z + xp*z*(-1 + zp) + zp - z*zp))], 
  G[0, 0, ((1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))/
     ((-1 + r1)*zp + z*(1 + r1 + zp - r1*zp) + 
      xp*(1 + r1 + r1*z*(-1 + zp) - z*(1 + zp))), 1] -> 
   -PolyLog[3, 1 - (2*(1 + (-1 + xp)*z)*zp)/((1 + r1)*
        (xp + z + xp*z*(-1 + zp) + zp - z*zp))], 
  G[0, 0, ((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - xp*zp))/(z*(-1 + zp)), 
    1] -> -PolyLog[3, (z*(-1 + zp))/((z*(-1 + zp) - zp)*
       ((-1 + xp)*z*(-1 + zp) - xp*zp))], 
  G[0, 0, ((z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))/
     ((-1 + z)*(-1 + zp)*zp), 1] -> 
   -PolyLog[3, ((-1 + z)*(-1 + zp)*zp)/((z*(-1 + zp) - zp)*
       (-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))], 
  G[0, 0, ((-1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
      (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1] -> 
   -PolyLog[3, ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
       zp*(-1 + r2 + xp*zp + r2*xp*zp) - (1 + r2)*z*(-1 + zp)*
        (1 + (-1 + 2*xp)*zp))/((-1 + r2)*(z*(-1 + zp) - zp)*
       (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))], 
  G[0, 0, ((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
      (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1] -> 
   -PolyLog[3, ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
       zp*(1 + r2 - xp*zp + r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*
        (1 + (-1 + 2*xp)*zp))/((1 + r2)*(z*(-1 + zp) - zp)*
       (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))], G[0, 1, 1, 1 - zp/xp] -> 
   (Log[zp/xp]^2*Log[1 - zp/xp])/2 + Log[zp/xp]*PolyLog[2, zp/xp] - 
    PolyLog[3, zp/xp] + Zeta[3], 
  G[0, ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + zp) - 
        xp*zp)), ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + zp) - 
        xp*zp)), 1] -> 
   (Log[(2 + 2*(-1 + xp)*z)/((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))]^
       2*Log[1 + (-2 - 2*(-1 + xp)*z)/((-1 + r2)*
          (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))])/2 + 
    Log[(2 + 2*(-1 + xp)*z)/((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))]*
     PolyLog[2, (2 + 2*(-1 + xp)*z)/((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
         xp*zp))] - PolyLog[3, (2 + 2*(-1 + xp)*z)/
      ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] + Zeta[3], 
  G[0, ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + zp) - 
        xp*zp)), ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     (1 - xp*zp + (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + zp) - 
        xp*zp)), 1] -> 
   (3*Log[(1 + r2)/(2*r2)]*
      Log[-((2 + 2*(-1 + xp)*z)/((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
            xp*zp)))]^2 - 
     Pi^2*Log[((-1 + r2)*(1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
        (4*(r2 + r2*(-1 + xp)*z))] - 
     Log[((-1 + r2)*(1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
        (4*(r2 + r2*(-1 + xp)*z))]^3 + 
     Pi^2*Log[(1 + (2 + 2*(-1 + xp)*z)/((1 + r2)*
           (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)))^(-1)] - 
     3*Log[-((2 + 2*(-1 + xp)*z)/((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
            xp*zp)))]^2*Log[(1 + (2 + 2*(-1 + xp)*z)/
          ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)))^(-1)] + 
     Log[(1 + (2 + 2*(-1 + xp)*z)/((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
            xp*zp)))^(-1)]^3 - 
     3*Log[-((2 + 2*(-1 + xp)*z)/((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
            xp*zp)))]^2*Log[(1 - xp*zp + (-1 + xp)*z*(1 + zp) + 
         r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
        (2*r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] + 
     6*Log[-((2 + 2*(-1 + xp)*z)/((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
           xp*zp)))]*PolyLog[2, (-1 + r2)/(2*r2)] - 
     6*Log[-((2 + 2*(-1 + xp)*z)/((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
           xp*zp)))]*PolyLog[2, (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
         r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
        (2*r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] - 
     6*Log[-((2 + 2*(-1 + xp)*z)/((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
           xp*zp)))]*PolyLog[2, (2 + 2*(-1 + xp)*z)/(2 + 2*(-1 + xp)*z - 
         (1 + r2)*(1 + xp*zp + z*(-1 + xp + zp - xp*zp)))] - 
     6*PolyLog[3, (-1 + r2)/(2*r2)] + 
     6*PolyLog[3, 1 + (-2 - 2*(-1 + xp)*z)/((-1 + r2)*
          (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] - 
     6*PolyLog[3, -1/4*((1 + r2)*(-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
           r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)))/(r2 + r2*(-1 + xp)*z)] + 
     6*PolyLog[3, (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
         r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
        (2*r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] + 
     6*PolyLog[3, (2 + 2*(-1 + xp)*z)/(2 + 2*(-1 + xp)*z - 
         (1 + r2)*(1 + xp*zp + z*(-1 + xp + zp - xp*zp)))])/6, 
  G[0, ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     (1 - xp*zp + (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + zp) - 
        xp*zp)), ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + zp) - 
        xp*zp)), 1] -> 
   (3*Log[(-1 + r2)/(2*r2)]*Log[(2 + 2*(-1 + xp)*z)/
         ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))]^2 - 
     Pi^2*Log[-1/4*((-1 + r2)*(1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
         (r2 + r2*(-1 + xp)*z)] - 
     Log[-1/4*((-1 + r2)*(1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
         (r2 + r2*(-1 + xp)*z)]^3 + 
     Pi^2*Log[(1 + (-2 - 2*(-1 + xp)*z)/((-1 + r2)*
           (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)))^(-1)] - 
     3*Log[(2 + 2*(-1 + xp)*z)/((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
           xp*zp))]^2*Log[(1 + (-2 - 2*(-1 + xp)*z)/((-1 + r2)*
           (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)))^(-1)] + 
     Log[(1 + (-2 - 2*(-1 + xp)*z)/((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
            xp*zp)))^(-1)]^3 - 
     3*Log[(2 + 2*(-1 + xp)*z)/((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
           xp*zp))]^2*Log[(-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
         r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
        (2*r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] + 
     6*Log[(2 + 2*(-1 + xp)*z)/((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
          xp*zp))]*PolyLog[2, (1 + r2)/(2*r2)] - 
     6*Log[(2 + 2*(-1 + xp)*z)/((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
          xp*zp))]*PolyLog[2, (1 - xp*zp + (-1 + xp)*z*(1 + zp) + 
         r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
        (2*r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] - 
     6*Log[(2 + 2*(-1 + xp)*z)/((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
          xp*zp))]*PolyLog[2, (2 + 2*(-1 + xp)*z)/(1 + r2 - xp*zp + 
         r2*xp*zp + (-1 + xp)*z*(1 + zp) + r2*z*(-1 + xp + zp - xp*zp))] - 
     6*PolyLog[3, (1 + r2)/(2*r2)] + 
     6*PolyLog[3, 1 + (2 + 2*(-1 + xp)*z)/((1 + r2)*
          (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] - 
     6*PolyLog[3, ((-1 + r2)*(1 - xp*zp + (-1 + xp)*z*(1 + zp) + 
          r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)))/
        (4*(r2 + r2*(-1 + xp)*z))] + 
     6*PolyLog[3, (1 - xp*zp + (-1 + xp)*z*(1 + zp) + 
         r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
        (2*r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] + 
     6*PolyLog[3, (2 + 2*(-1 + xp)*z)/(1 + r2 - xp*zp + r2*xp*zp + 
         (-1 + xp)*z*(1 + zp) + r2*z*(-1 + xp + zp - xp*zp))])/6, 
  G[0, ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     (1 - xp*zp + (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + zp) - 
        xp*zp)), ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     (1 - xp*zp + (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + zp) - 
        xp*zp)), 1] -> 
   (Log[-((2 + 2*(-1 + xp)*z)/((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
            xp*zp)))]^2*Log[1 + (2 + 2*(-1 + xp)*z)/
         ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))])/2 + 
    Log[-((2 + 2*(-1 + xp)*z)/((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
          xp*zp)))]*PolyLog[2, -((2 + 2*(-1 + xp)*z)/
        ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)))] - 
    PolyLog[3, -((2 + 2*(-1 + xp)*z)/((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
         xp*zp)))] + Zeta[3], 
  G[0, ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     (1 - xp*zp + (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + zp) - 
        xp*zp)), ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     (1 - xp*zp + (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + zp) - 
        xp*zp)), 1] -> 
   (Log[(2*(xp + z - xp*z)*zp)/((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
           xp*zp))]^2*Log[1 + (2*(xp*(-1 + z) - z)*zp)/
         ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))])/2 + 
    Log[(2*(xp + z - xp*z)*zp)/((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
         xp*zp))]*PolyLog[2, (2*(xp + z - xp*z)*zp)/
       ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] - 
    PolyLog[3, (2*(xp + z - xp*z)*zp)/((-1 + r2)*
       (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] + Zeta[3], 
  G[0, ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     (1 - xp*zp + (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + zp) - 
        xp*zp)), ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + zp) - 
        xp*zp)), 1] -> 
   (3*Log[(1 + r2)/(2*r2)]*Log[(-2*(xp + z - xp*z)*zp)/
         ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))]^2 - 
     Pi^2*Log[-1/4*((-1 + r2)*(1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
         (r2*(xp*(-1 + z) - z)*zp)] - 
     Log[-1/4*((-1 + r2)*(1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
         (r2*(xp*(-1 + z) - z)*zp)]^3 + 
     Pi^2*Log[(1 + (2*(xp + z - xp*z)*zp)/((1 + r2)*
           (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)))^(-1)] - 
     3*Log[(-2*(xp + z - xp*z)*zp)/((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
           xp*zp))]^2*Log[(1 + (2*(xp + z - xp*z)*zp)/
          ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)))^(-1)] + 
     Log[(1 + (2*(xp + z - xp*z)*zp)/((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
            xp*zp)))^(-1)]^3 - 
     3*Log[(-2*(xp + z - xp*z)*zp)/((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
           xp*zp))]^2*Log[(-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
         r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
        (2*r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] + 
     6*Log[(-2*(xp + z - xp*z)*zp)/((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
          xp*zp))]*PolyLog[2, (-1 + r2)/(2*r2)] - 
     6*Log[(-2*(xp + z - xp*z)*zp)/((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
          xp*zp))]*PolyLog[2, (1 - xp*zp + (-1 + xp)*z*(1 + zp) + 
         r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
        (2*r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] - 
     6*Log[(-2*(xp + z - xp*z)*zp)/((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
          xp*zp))]*PolyLog[2, 1 - (1 + (2*(xp + z - xp*z)*zp)/
           ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)))^(-1)] - 
     6*PolyLog[3, (-1 + r2)/(2*r2)] + 
     6*PolyLog[3, 1 + (2*(xp*(-1 + z) - z)*zp)/((-1 + r2)*
          (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] - 
     6*PolyLog[3, ((1 + r2)*(1 - xp*zp + (-1 + xp)*z*(1 + zp) + 
          r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)))/(4*r2*(xp*(-1 + z) - z)*
         zp)] + 6*PolyLog[3, (1 - xp*zp + (-1 + xp)*z*(1 + zp) + 
         r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
        (2*r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] + 
     6*PolyLog[3, 1 - (1 + (2*(xp + z - xp*z)*zp)/((1 + r2)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)))^(-1)])/6, 
  G[0, ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + zp) - 
        xp*zp)), ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     (1 - xp*zp + (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + zp) - 
        xp*zp)), 1] -> 
   (3*Log[(-1 + r2)/(2*r2)]*Log[(2*(xp + z - xp*z)*zp)/
         ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))]^2 - 
     Pi^2*Log[((-1 + r2)*(1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
        (4*r2*(xp*(-1 + z) - z)*zp)] - 
     Log[((-1 + r2)*(1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
        (4*r2*(xp*(-1 + z) - z)*zp)]^3 + 
     Pi^2*Log[(1 + (2*(xp*(-1 + z) - z)*zp)/((-1 + r2)*
           (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)))^(-1)] - 
     3*Log[(2*(xp + z - xp*z)*zp)/((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
           xp*zp))]^2*Log[(1 + (2*(xp*(-1 + z) - z)*zp)/
          ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)))^(-1)] + 
     Log[(1 + (2*(xp*(-1 + z) - z)*zp)/((-1 + r2)*
           (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)))^(-1)]^3 - 
     3*Log[(2*(xp + z - xp*z)*zp)/((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
           xp*zp))]^2*Log[(1 - xp*zp + (-1 + xp)*z*(1 + zp) + 
         r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
        (2*r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] + 
     6*Log[(2*(xp + z - xp*z)*zp)/((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
          xp*zp))]*PolyLog[2, (1 + r2)/(2*r2)] - 
     6*Log[(2*(xp + z - xp*z)*zp)/((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
          xp*zp))]*PolyLog[2, (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
         r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
        (2*r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] - 
     6*Log[(2*(xp + z - xp*z)*zp)/((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
          xp*zp))]*PolyLog[2, 1 - (1 + (2*(xp*(-1 + z) - z)*zp)/
           ((-1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)))^(-1)] - 
     6*PolyLog[3, (1 + r2)/(2*r2)] + 
     6*PolyLog[3, 1 + (2*(xp + z - xp*z)*zp)/((1 + r2)*
          (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] - 
     6*PolyLog[3, -1/4*((-1 + r2)*(-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
           r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)))/(r2*(xp*(-1 + z) - z)*
          zp)] + 6*PolyLog[3, (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + 
         r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
        (2*r2*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] + 
     6*PolyLog[3, 1 - (1 + (2*(xp*(-1 + z) - z)*zp)/((-1 + r2)*
            (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp)))^(-1)])/6, 
  G[0, ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + zp) - 
        xp*zp)), ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     (-1 + xp*zp - (-1 + xp)*z*(1 + zp) + r2*(-1 + (-1 + xp)*z*(-1 + zp) - 
        xp*zp)), 1] -> 
   (Log[(-2*(xp + z - xp*z)*zp)/((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
           xp*zp))]^2*Log[1 + (2*(xp + z - xp*z)*zp)/
         ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))])/2 + 
    Log[(-2*(xp + z - xp*z)*zp)/((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - 
         xp*zp))]*PolyLog[2, (-2*(xp + z - xp*z)*zp)/
       ((1 + r2)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] - 
    PolyLog[3, (-2*(xp + z - xp*z)*zp)/((1 + r2)*
       (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] + Zeta[3], 
  G[0, (z*(-1 + zp) - zp)/((-1 + z)*(-1 + zp)), (z*(-1 + zp) - zp)/
     ((-1 + z)*(-1 + zp)), 1] -> 
   (Log[((-1 + z)*(-1 + zp))/(z*(-1 + zp) - zp)]*Log[(z + zp - z*zp)^(-1)]^2)/
     2 + Log[(z + zp - z*zp)^(-1)]*PolyLog[2, (z + zp - z*zp)^(-1)] - 
    PolyLog[3, (z + zp - z*zp)^(-1)] + Zeta[3], 
  G[0, (z*(-1 + zp) - zp)/((-1 + z)*(-1 + zp)), 1 + zp/(z - z*zp), 1] -> 
   (3*Log[(1 - zp)^(-1)]*Log[zp/(z + zp - z*zp)]^2 - 
     3*Log[z/(z + zp - z*zp)]*Log[zp/(z + zp - z*zp)]^2 - 
     Pi^2*Log[z - zp/(-1 + zp)] - Log[z - zp/(-1 + zp)]^3 + 
     Pi^2*Log[1 + zp/(z - z*zp)] - 3*Log[zp/(z + zp - z*zp)]^2*
      Log[1 + zp/(z - z*zp)] + Log[1 + zp/(z - z*zp)]^3 + 
     6*Log[zp/(z + zp - z*zp)]*PolyLog[2, zp/(-1 + zp)] - 
     6*Log[zp/(z + zp - z*zp)]*PolyLog[2, zp/(z*(-1 + zp))] - 
     6*Log[zp/(z + zp - z*zp)]*PolyLog[2, (zp - z*zp)/(z + zp - z*zp)] - 
     6*PolyLog[3, 1 - z] + 6*PolyLog[3, ((-1 + z)*(-1 + zp))/
        (z*(-1 + zp) - zp)] - 6*PolyLog[3, zp/(-1 + zp)] + 
     6*PolyLog[3, zp/(z*(-1 + zp))] + 
     6*PolyLog[3, (zp - z*zp)/(z + zp - z*zp)])/6, 
  G[0, 1 + zp/(z - z*zp), (z*(-1 + zp) - zp)/((-1 + z)*(-1 + zp)), 1] -> 
   (Pi^2*Log[(z*(-1 + zp) - zp)/((-1 + z)*(-1 + zp))] + 
     Log[(z*(-1 + zp) - zp)/((-1 + z)*(-1 + zp))]^3 - 
     3*Log[(z*(-1 + zp) - zp)/((-1 + z)*(-1 + zp))]*Log[(z + zp - z*zp)^(-1)]^
       2 + 3*Log[zp/(-1 + zp)]*Log[(z + zp - z*zp)^(-1)]^2 - 
     3*Log[(z + zp - z*zp)^(-1)]^2*Log[(zp - z*zp)/(z + zp - z*zp)] - 
     Pi^2*Log[(z + zp - z*zp)/(-1 + zp)] - Log[(z + zp - z*zp)/(-1 + zp)]^3 + 
     6*Log[(z + zp - z*zp)^(-1)]*PolyLog[2, (1 - zp)^(-1)] - 
     6*Log[(z + zp - z*zp)^(-1)]*PolyLog[2, 1/((-1 + z)*(-1 + zp))] - 
     6*Log[(z + zp - z*zp)^(-1)]*PolyLog[2, z/(z + zp - z*zp)] - 
     6*PolyLog[3, z] - 6*PolyLog[3, (1 - zp)^(-1)] + 
     6*PolyLog[3, 1/((-1 + z)*(-1 + zp))] + 6*PolyLog[3, z/(z + zp - z*zp)] + 
     6*PolyLog[3, (z - z*zp)/(z + zp - z*zp)])/6, 
  G[0, 1 + zp/(z - z*zp), 1 + zp/(z - z*zp), 1] -> 
   (Log[zp/(z + zp - z*zp)]^2*Log[(z - z*zp)/(z + zp - z*zp)])/2 + 
    Log[zp/(z + zp - z*zp)]*PolyLog[2, zp/(z + zp - z*zp)] - 
    PolyLog[3, zp/(z + zp - z*zp)] + Zeta[3], 
  G[0, ((-1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
      (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 
    ((-1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
      (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1] -> 
   (Log[(-2*zp)/((-1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - 
           xp*zp))]^2*Log[((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
         zp*(1 + r2 - xp*zp + r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))/((-1 + r2)*(z*(-1 + zp) - zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))])/2 + 
    Log[(-2*zp)/((-1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - 
         xp*zp))]*PolyLog[2, (-2*zp)/((-1 + r2)*(z*(-1 + zp) - zp)*
        (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] - 
    PolyLog[3, (-2*zp)/((-1 + r2)*(z*(-1 + zp) - zp)*
       (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] + Zeta[3], 
  G[0, ((-1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
      (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 
    ((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
      (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1] -> 
   (3*Log[(1 + r2)/(2*r2)]*Log[(2*zp)/((1 + r2)*(z*(-1 + zp) - zp)*
          (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))]^2 - 
     Pi^2*Log[-1/4*((-1 + r2)*(1 + r2)*(z*(-1 + zp) - zp)*
          (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/(r2*zp)] - 
     Log[-1/4*((-1 + r2)*(1 + r2)*(z*(-1 + zp) - zp)*
          (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/(r2*zp)]^3 + 
     Pi^2*Log[((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - 
          xp*zp))/((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
         zp*(-1 + r2 + xp*zp + r2*xp*zp) - (1 + r2)*z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))] - 
     3*Log[(2*zp)/((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - 
           xp*zp))]^2*Log[((1 + r2)*(z*(-1 + zp) - zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
        ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(-1 + r2 + xp*zp + 
           r2*xp*zp) - (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))] + 
     Log[((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
        ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(-1 + r2 + xp*zp + 
           r2*xp*zp) - (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))]^3 - 
     3*Log[(2*zp)/((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - 
           xp*zp))]^2*Log[((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
         zp*(-1 + r2 + xp*zp + r2*xp*zp) - (1 + r2)*z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))/(2*r2*(z*(-1 + zp) - zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] + 
     6*Log[(2*zp)/((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - 
          xp*zp))]*PolyLog[2, (-1 + r2)/(2*r2)] - 
     6*Log[(2*zp)/((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - 
          xp*zp))]*PolyLog[2, ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
         zp*(1 + r2 - xp*zp + r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))/(2*r2*(z*(-1 + zp) - zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] - 
     6*Log[(2*zp)/((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - 
          xp*zp))]*PolyLog[2, (-2*zp)/((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
         zp*(-1 + r2 + xp*zp + r2*xp*zp) - (1 + r2)*z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))] - 6*PolyLog[3, (-1 + r2)/(2*r2)] - 
     6*PolyLog[3, ((1 + r2)*((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
          zp*(1 + r2 - xp*zp + r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp)))/(4*r2*zp)] + 
     6*PolyLog[3, ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
         zp*(1 + r2 - xp*zp + r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))/((-1 + r2)*(z*(-1 + zp) - zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] + 
     6*PolyLog[3, ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
         zp*(1 + r2 - xp*zp + r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))/(2*r2*(z*(-1 + zp) - zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] + 
     6*PolyLog[3, (-2*zp)/((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
         zp*(-1 + r2 + xp*zp + r2*xp*zp) - (1 + r2)*z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))])/6, 
  G[0, ((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
      (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 
    ((-1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
      (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1] -> 
   (3*Log[(-1 + r2)/(2*r2)]*Log[(-2*zp)/((-1 + r2)*(z*(-1 + zp) - zp)*
          (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))]^2 - 
     Pi^2*Log[((-1 + r2)*(1 + r2)*(z*(-1 + zp) - zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/(4*r2*zp)] - 
     Log[((-1 + r2)*(1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - 
          xp*zp))/(4*r2*zp)]^3 + 
     Pi^2*Log[((-1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - 
          xp*zp))/((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
         zp*(1 + r2 - xp*zp + r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))] - 
     3*Log[(-2*zp)/((-1 + r2)*(z*(-1 + zp) - zp)*
          (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))]^2*
      Log[((-1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
        ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
         zp*(1 + r2 - xp*zp + r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))] + 
     Log[((-1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
        ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
         zp*(1 + r2 - xp*zp + r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))]^3 - 
     3*Log[(-2*zp)/((-1 + r2)*(z*(-1 + zp) - zp)*
          (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))]^2*
      Log[((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
         zp*(1 + r2 - xp*zp + r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))/(2*r2*(z*(-1 + zp) - zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] + 
     6*Log[(-2*zp)/((-1 + r2)*(z*(-1 + zp) - zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))]*PolyLog[2, (1 + r2)/(2*r2)] - 
     6*Log[(-2*zp)/((-1 + r2)*(z*(-1 + zp) - zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))]*
      PolyLog[2, (2*zp)/((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
         zp*(1 + r2 - xp*zp + r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))] - 
     6*Log[(-2*zp)/((-1 + r2)*(z*(-1 + zp) - zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))]*
      PolyLog[2, ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
         zp*(-1 + r2 + xp*zp + r2*xp*zp) - (1 + r2)*z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))/(2*r2*(z*(-1 + zp) - zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] - 
     6*PolyLog[3, (1 + r2)/(2*r2)] + 
     6*PolyLog[3, (2*zp)/((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
         zp*(1 + r2 - xp*zp + r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))] - 
     6*PolyLog[3, -1/4*((-1 + r2)*((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
           zp*(-1 + r2 + xp*zp + r2*xp*zp) - (1 + r2)*z*(-1 + zp)*
            (1 + (-1 + 2*xp)*zp)))/(r2*zp)] + 
     6*PolyLog[3, ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
         zp*(-1 + r2 + xp*zp + r2*xp*zp) - (1 + r2)*z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))/(2*r2*(z*(-1 + zp) - zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] + 
     6*PolyLog[3, ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
         zp*(-1 + r2 + xp*zp + r2*xp*zp) - (1 + r2)*z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))/((1 + r2)*(z*(-1 + zp) - zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))])/6, 
  G[0, ((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
      (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 
    ((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
      (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1] -> 
   (Log[(2*zp)/((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - 
           xp*zp))]^2*Log[((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
         zp*(-1 + r2 + xp*zp + r2*xp*zp) - (1 + r2)*z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))/((1 + r2)*(z*(-1 + zp) - zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))])/2 + 
    Log[(2*zp)/((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - 
         xp*zp))]*PolyLog[2, (2*zp)/((1 + r2)*(z*(-1 + zp) - zp)*
        (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] - 
    PolyLog[3, (2*zp)/((1 + r2)*(z*(-1 + zp) - zp)*
       (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] + Zeta[3], 
  G[0, ((-1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))/
     ((1 + r1)*zp - z*(1 + r1*(-1 + zp) + zp) + 
      xp*(-1 + r1 + z + r1*z*(-1 + zp) + z*zp)), 
    ((-1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))/
     ((1 + r1)*zp - z*(1 + r1*(-1 + zp) + zp) + 
      xp*(-1 + r1 + z + r1*z*(-1 + zp) + z*zp)), 1] -> 
   (Log[(-2*(1 + (-1 + xp)*z)*zp)/((-1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - 
           z*zp))]^2*Log[1 + (2*(1 + (-1 + xp)*z)*zp)/
         ((-1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))])/2 + 
    Log[(-2*(1 + (-1 + xp)*z)*zp)/((-1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - 
         z*zp))]*PolyLog[2, (-2*(1 + (-1 + xp)*z)*zp)/
       ((-1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))] - 
    PolyLog[3, (-2*(1 + (-1 + xp)*z)*zp)/((-1 + r1)*
       (xp + z + xp*z*(-1 + zp) + zp - z*zp))] + Zeta[3], 
  G[0, ((-1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))/
     ((1 + r1)*zp - z*(1 + r1*(-1 + zp) + zp) + 
      xp*(-1 + r1 + z + r1*z*(-1 + zp) + z*zp)), 
    ((1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))/
     ((-1 + r1)*zp + z*(1 + r1 + zp - r1*zp) + 
      xp*(1 + r1 + r1*z*(-1 + zp) - z*(1 + zp))), 1] -> 
   (3*Log[(1 + r1)/(2*r1)]*Log[(2*(1 + (-1 + xp)*z)*zp)/
         ((1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))]^2 - 
     Pi^2*Log[-1/4*((-1 + r1)*(1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))/
         (r1*(1 + (-1 + xp)*z)*zp)] - 
     Log[-1/4*((-1 + r1)*(1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))/
         (r1*(1 + (-1 + xp)*z)*zp)]^3 + 
     Pi^2*Log[(1 - (2*(1 + (-1 + xp)*z)*zp)/((1 + r1)*
           (xp + z + xp*z*(-1 + zp) + zp - z*zp)))^(-1)] - 
     3*Log[(2*(1 + (-1 + xp)*z)*zp)/((1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - 
           z*zp))]^2*Log[(1 - (2*(1 + (-1 + xp)*z)*zp)/
          ((1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp)))^(-1)] + 
     Log[(1 - (2*(1 + (-1 + xp)*z)*zp)/((1 + r1)*(xp + z + xp*z*(-1 + zp) + 
            zp - z*zp)))^(-1)]^3 - 
     3*Log[(2*(1 + (-1 + xp)*z)*zp)/((1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - 
           z*zp))]^2*Log[((-1 + r1)*zp + z*(1 + r1 + zp - r1*zp) + 
         xp*(1 + r1 + r1*z*(-1 + zp) - z*(1 + zp)))/
        (2*r1*(xp + z + xp*z*(-1 + zp) + zp - z*zp))] + 
     6*Log[(2*(1 + (-1 + xp)*z)*zp)/((1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - 
          z*zp))]*PolyLog[2, (-1 + r1)/(2*r1)] - 
     6*Log[(2*(1 + (-1 + xp)*z)*zp)/((1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - 
          z*zp))]*PolyLog[2, ((1 + r1)*zp - z*(1 + r1*(-1 + zp) + zp) + 
         xp*(-1 + r1 + z + r1*z*(-1 + zp) + z*zp))/
        (2*r1*(xp + z + xp*z*(-1 + zp) + zp - z*zp))] - 
     6*Log[(2*(1 + (-1 + xp)*z)*zp)/((1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - 
          z*zp))]*PolyLog[2, 1 - (1 - (2*(1 + (-1 + xp)*z)*zp)/
           ((1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp)))^(-1)] - 
     6*PolyLog[3, (-1 + r1)/(2*r1)] + 
     6*PolyLog[3, 1 + (2*(1 + (-1 + xp)*z)*zp)/((-1 + r1)*
          (xp + z + xp*z*(-1 + zp) + zp - z*zp))] - 
     6*PolyLog[3, ((1 + r1)*((1 + r1)*zp - z*(1 + r1*(-1 + zp) + zp) + 
          xp*(-1 + r1 + z + r1*z*(-1 + zp) + z*zp)))/(4*r1*(1 + (-1 + xp)*z)*
         zp)] + 6*PolyLog[3, ((1 + r1)*zp - z*(1 + r1*(-1 + zp) + zp) + 
         xp*(-1 + r1 + z + r1*z*(-1 + zp) + z*zp))/
        (2*r1*(xp + z + xp*z*(-1 + zp) + zp - z*zp))] + 
     6*PolyLog[3, 1 - (1 - (2*(1 + (-1 + xp)*z)*zp)/((1 + r1)*
            (xp + z + xp*z*(-1 + zp) + zp - z*zp)))^(-1)])/6, 
  G[0, ((1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))/
     ((-1 + r1)*zp + z*(1 + r1 + zp - r1*zp) + 
      xp*(1 + r1 + r1*z*(-1 + zp) - z*(1 + zp))), 
    ((-1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))/
     ((1 + r1)*zp - z*(1 + r1*(-1 + zp) + zp) + 
      xp*(-1 + r1 + z + r1*z*(-1 + zp) + z*zp)), 1] -> 
   (3*Log[(-1 + r1)/(2*r1)]*Log[(-2*(1 + (-1 + xp)*z)*zp)/
         ((-1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))]^2 - 
     Pi^2*Log[((-1 + r1)*(1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))/
        (4*r1*(1 + (-1 + xp)*z)*zp)] - 
     Log[((-1 + r1)*(1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))/
        (4*r1*(1 + (-1 + xp)*z)*zp)]^3 + 
     Pi^2*Log[(1 + (2*(1 + (-1 + xp)*z)*zp)/((-1 + r1)*
           (xp + z + xp*z*(-1 + zp) + zp - z*zp)))^(-1)] - 
     3*Log[(-2*(1 + (-1 + xp)*z)*zp)/((-1 + r1)*(xp + z + xp*z*(-1 + zp) + 
           zp - z*zp))]^2*Log[(1 + (2*(1 + (-1 + xp)*z)*zp)/
          ((-1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp)))^(-1)] + 
     Log[(1 + (2*(1 + (-1 + xp)*z)*zp)/((-1 + r1)*(xp + z + xp*z*(-1 + zp) + 
            zp - z*zp)))^(-1)]^3 - 
     3*Log[(-2*(1 + (-1 + xp)*z)*zp)/((-1 + r1)*(xp + z + xp*z*(-1 + zp) + 
           zp - z*zp))]^2*Log[((1 + r1)*zp - z*(1 + r1*(-1 + zp) + zp) + 
         xp*(-1 + r1 + z + r1*z*(-1 + zp) + z*zp))/
        (2*r1*(xp + z + xp*z*(-1 + zp) + zp - z*zp))] + 
     6*Log[(-2*(1 + (-1 + xp)*z)*zp)/((-1 + r1)*(xp + z + xp*z*(-1 + zp) + 
          zp - z*zp))]*PolyLog[2, (1 + r1)/(2*r1)] - 
     6*Log[(-2*(1 + (-1 + xp)*z)*zp)/((-1 + r1)*(xp + z + xp*z*(-1 + zp) + 
          zp - z*zp))]*PolyLog[2, ((-1 + r1)*zp + z*(1 + r1 + zp - r1*zp) + 
         xp*(1 + r1 + r1*z*(-1 + zp) - z*(1 + zp)))/
        (2*r1*(xp + z + xp*z*(-1 + zp) + zp - z*zp))] - 
     6*Log[(-2*(1 + (-1 + xp)*z)*zp)/((-1 + r1)*(xp + z + xp*z*(-1 + zp) + 
          zp - z*zp))]*PolyLog[2, 
       1 - (1 + (2*(1 + (-1 + xp)*z)*zp)/((-1 + r1)*(xp + z + 
             xp*z*(-1 + zp) + zp - z*zp)))^(-1)] - 
     6*PolyLog[3, (1 + r1)/(2*r1)] + 
     6*PolyLog[3, 1 - (2*(1 + (-1 + xp)*z)*zp)/((1 + r1)*
          (xp + z + xp*z*(-1 + zp) + zp - z*zp))] - 
     6*PolyLog[3, -1/4*((-1 + r1)*((-1 + r1)*zp + z*(1 + r1 + zp - r1*zp) + 
           xp*(1 + r1 + r1*z*(-1 + zp) - z*(1 + zp))))/(r1*(1 + (-1 + xp)*z)*
          zp)] + 6*PolyLog[3, ((-1 + r1)*zp + z*(1 + r1 + zp - r1*zp) + 
         xp*(1 + r1 + r1*z*(-1 + zp) - z*(1 + zp)))/
        (2*r1*(xp + z + xp*z*(-1 + zp) + zp - z*zp))] + 
     6*PolyLog[3, 1 - (1 + (2*(1 + (-1 + xp)*z)*zp)/((-1 + r1)*
            (xp + z + xp*z*(-1 + zp) + zp - z*zp)))^(-1)])/6, 
  G[0, ((1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))/
     ((-1 + r1)*zp + z*(1 + r1 + zp - r1*zp) + 
      xp*(1 + r1 + r1*z*(-1 + zp) - z*(1 + zp))), 
    ((1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))/
     ((-1 + r1)*zp + z*(1 + r1 + zp - r1*zp) + 
      xp*(1 + r1 + r1*z*(-1 + zp) - z*(1 + zp))), 1] -> 
   (Log[(2*(1 + (-1 + xp)*z)*zp)/((1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - 
           z*zp))]^2*Log[1 - (2*(1 + (-1 + xp)*z)*zp)/
         ((1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))])/2 + 
    Log[(2*(1 + (-1 + xp)*z)*zp)/((1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - 
         z*zp))]*PolyLog[2, (2*(1 + (-1 + xp)*z)*zp)/
       ((1 + r1)*(xp + z + xp*z*(-1 + zp) + zp - z*zp))] - 
    PolyLog[3, (2*(1 + (-1 + xp)*z)*zp)/((1 + r1)*(xp + z + xp*z*(-1 + zp) + 
        zp - z*zp))] + Zeta[3], 
  G[0, ((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - xp*zp))/(z*(-1 + zp)), 
    ((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - xp*zp))/(z*(-1 + zp)), 1] -> 
   (Log[(z*(-1 + zp))/((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - xp*zp))]*
      Log[((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))/((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - 
           xp*zp))]^2)/2 + 
    Log[((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
         (1 + (-1 + 2*xp)*zp))/((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - 
         xp*zp))]*PolyLog[2, ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
        z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))/((z*(-1 + zp) - zp)*
        ((-1 + xp)*z*(-1 + zp) - xp*zp))] - 
    PolyLog[3, ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
       z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))/((z*(-1 + zp) - zp)*
       ((-1 + xp)*z*(-1 + zp) - xp*zp))] + Zeta[3], 
  G[0, ((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - xp*zp))/(z*(-1 + zp)), 
    ((z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))/
     ((-1 + z)*(-1 + zp)*zp), 1] -> 
   (Pi^2*Log[((z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))/
        ((-1 + z)*(-1 + zp)*zp)] + 
     Log[((z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))/
        ((-1 + z)*(-1 + zp)*zp)]^3 - 
     Pi^2*Log[((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - xp*zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))/
        ((-1 + zp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)))] - 
     Log[((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - xp*zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))/
        ((-1 + zp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)))]^3 + 
     3*Log[(-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp)/(-1 + zp)]*
      Log[((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))/((z*(-1 + zp) - zp)*
          (-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))]^2 - 
     3*Log[((z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))/
        ((-1 + z)*(-1 + zp)*zp)]*
      Log[((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))/((z*(-1 + zp) - zp)*
          (-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))]^2 - 
     3*Log[(zp - z*zp)/(z + zp - z*zp)]*
      Log[((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))/((z*(-1 + zp) - zp)*
          (-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))]^2 - 
     6*Log[((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))/((z*(-1 + zp) - zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))]*
      PolyLog[2, z/(z + zp - z*zp)] + 
     6*Log[((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))/((z*(-1 + zp) - zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))]*
      PolyLog[2, (xp*zp + z*(-1 + xp + zp - xp*zp))/(-1 + zp)] - 
     6*Log[((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))/((z*(-1 + zp) - zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))]*
      PolyLog[2, (-((-1 + xp)*z^2*(-1 + zp)^2) - xp*zp^2 + 
         z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))/((-1 + z)*(-1 + zp)*zp)] + 
     6*PolyLog[3, (z*(-1 + zp))/((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - 
          xp*zp))] + 6*PolyLog[3, z/(z + zp - z*zp)] - 
     6*PolyLog[3, (xp*zp + z*(-1 + xp + zp - xp*zp))/(-1 + zp)] - 
     6*PolyLog[3, -((z*(-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))/
         ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp)))] + 
     6*PolyLog[3, (-((-1 + xp)*z^2*(-1 + zp)^2) - xp*zp^2 + 
         z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))/((-1 + z)*(-1 + zp)*zp)])/6, 
  G[0, ((z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))/
     ((-1 + z)*(-1 + zp)*zp), ((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - 
       xp*zp))/(z*(-1 + zp)), 1] -> 
   (Pi^2*Log[((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - xp*zp))/
        (z*(-1 + zp))] + 
     Log[((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - xp*zp))/(z*(-1 + zp))]^
      3 - Pi^2*Log[-(((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - xp*zp)*
          (-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))/
         ((-1 + zp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
           z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))))] - 
     Log[-(((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - xp*zp)*
          (-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))/
         ((-1 + zp)*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
           z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))))]^3 - 
     3*Log[((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - xp*zp))/
        (z*(-1 + zp))]*Log[((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))/((z*(-1 + zp) - zp)*
          ((-1 + xp)*z*(-1 + zp) - xp*zp))]^2 - 3*Log[z/(z + zp - z*zp)]*
      Log[((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))/((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - 
           xp*zp))]^2 + 3*Log[(xp*zp + z*(-1 + xp + zp - xp*zp))/(-1 + zp)]*
      Log[((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))/((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - 
           xp*zp))]^2 + 6*Log[((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
         z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))/((z*(-1 + zp) - zp)*
         ((-1 + xp)*z*(-1 + zp) - xp*zp))]*PolyLog[2, 
       (-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp)/(-1 + zp)] - 
     6*Log[((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))/((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - 
          xp*zp))]*PolyLog[2, (zp - z*zp)/(z + zp - z*zp)] - 
     6*Log[((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))/((z*(-1 + zp) - zp)*((-1 + xp)*z*(-1 + zp) - 
          xp*zp))]*PolyLog[2, 1 + (-1 + 2*xp)*zp + z*(-1 + xp + zp - xp*zp) + 
        (xp*zp^2)/(z - z*zp)] + 6*PolyLog[3, ((-1 + z)*(-1 + zp)*zp)/
        ((z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))] - 
     6*PolyLog[3, (-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp)/(-1 + zp)] + 
     6*PolyLog[3, (zp - z*zp)/(z + zp - z*zp)] - 
     6*PolyLog[3, ((-1 + z)*zp*((-1 + xp)*z*(-1 + zp) - xp*zp))/
        ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))] + 
     6*PolyLog[3, 1 + (-1 + 2*xp)*zp + z*(-1 + xp + zp - xp*zp) + 
        (xp*zp^2)/(z - z*zp)])/6, 
  G[0, ((z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))/
     ((-1 + z)*(-1 + zp)*zp), ((z*(-1 + zp) - zp)*
      (-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))/((-1 + z)*(-1 + zp)*zp), 
    1] -> (Log[((-1 + z)*(-1 + zp)*zp)/((z*(-1 + zp) - zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))]*
      Log[((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp))/((z*(-1 + zp) - zp)*
          (-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))]^2)/2 + 
    Log[((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
         (1 + (-1 + 2*xp)*zp))/((z*(-1 + zp) - zp)*
        (-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))]*
     PolyLog[2, ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
        z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))/((z*(-1 + zp) - zp)*
        (-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))] - 
    PolyLog[3, ((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
       z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))/((z*(-1 + zp) - zp)*
       (-1 + (-1 + xp)*z*(-1 + zp) + zp - xp*zp))] + Zeta[3], 
  G[0, ((-1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
      (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 
    ((-1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
      (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1] -> 
   (Log[(-2*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
            (1 + (-1 + 2*xp)*zp)))/((-1 + r2)*(z*(-1 + zp) - zp)*
          (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))]^2*
      Log[((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
         zp*(-1 + r2 + xp*zp + r2*xp*zp) - (1 + r2)*z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))/((-1 + r2)*(z*(-1 + zp) - zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))])/2 + 
    Log[(-2*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp)))/((-1 + r2)*(z*(-1 + zp) - zp)*
        (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))]*
     PolyLog[2, (-2*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
         z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)))/((-1 + r2)*(z*(-1 + zp) - zp)*
        (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] - 
    PolyLog[3, (-2*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
        z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)))/((-1 + r2)*(z*(-1 + zp) - zp)*
       (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] + Zeta[3], 
  G[0, ((-1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
      (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 
    ((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
      (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1] -> 
   (-(Pi^2*Log[-1/4*((-1 + r2)*(1 + r2)*(z*(-1 + zp) - zp)*
           (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
          (r2*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
             (1 + (-1 + 2*xp)*zp)))]) - 
     Log[-1/4*((-1 + r2)*(1 + r2)*(z*(-1 + zp) - zp)*
          (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
         (r2*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
            (1 + (-1 + 2*xp)*zp)))]^3 + 3*Log[(1 + r2)/(2*r2)]*
      Log[(2*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
            (1 + (-1 + 2*xp)*zp)))/((1 + r2)*(z*(-1 + zp) - zp)*
          (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))]^2 + 
     Pi^2*Log[((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - 
          xp*zp))/((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
         zp*(1 + r2 - xp*zp + r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))] - 
     3*Log[(2*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
            (1 + (-1 + 2*xp)*zp)))/((1 + r2)*(z*(-1 + zp) - zp)*
          (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))]^2*
      Log[((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
        ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
         zp*(1 + r2 - xp*zp + r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))] + 
     Log[((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
        ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
         zp*(1 + r2 - xp*zp + r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))]^3 - 
     3*Log[(2*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
            (1 + (-1 + 2*xp)*zp)))/((1 + r2)*(z*(-1 + zp) - zp)*
          (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))]^2*
      Log[((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
         zp*(1 + r2 - xp*zp + r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))/(2*r2*(z*(-1 + zp) - zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] + 
     6*Log[(2*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp)))/((1 + r2)*(z*(-1 + zp) - zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))]*
      PolyLog[2, (-1 + r2)/(2*r2)] - 
     6*Log[(2*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp)))/((1 + r2)*(z*(-1 + zp) - zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))]*
      PolyLog[2, (-2*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)))/((-1 + r2)*(-1 + xp)*z^2*
          (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
         (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))] - 
     6*Log[(2*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp)))/((1 + r2)*(z*(-1 + zp) - zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))]*
      PolyLog[2, ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
         zp*(-1 + r2 + xp*zp + r2*xp*zp) - (1 + r2)*z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))/(2*r2*(z*(-1 + zp) - zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] - 
     6*PolyLog[3, (-1 + r2)/(2*r2)] + 
     6*PolyLog[3, (-2*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)))/((-1 + r2)*(-1 + xp)*z^2*
          (-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
         (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))] + 
     6*PolyLog[3, ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
         zp*(-1 + r2 + xp*zp + r2*xp*zp) - (1 + r2)*z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))/((-1 + r2)*(z*(-1 + zp) - zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] + 
     6*PolyLog[3, ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
         zp*(-1 + r2 + xp*zp + r2*xp*zp) - (1 + r2)*z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))/(2*r2*(z*(-1 + zp) - zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] - 
     6*PolyLog[3, ((1 + r2)*((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
          zp*(-1 + r2 + xp*zp + r2*xp*zp) - (1 + r2)*z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp)))/(4*r2*((-1 + xp)*z^2*(-1 + zp)^2 + 
          xp*zp^2 - z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)))])/6, 
  G[0, ((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
      (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 
    ((-1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
      (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1] -> 
   (-(Pi^2*Log[((-1 + r2)*(1 + r2)*(z*(-1 + zp) - zp)*
          (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
         (4*r2*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
            (1 + (-1 + 2*xp)*zp)))]) - 
     Log[((-1 + r2)*(1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - 
          xp*zp))/(4*r2*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)))]^3 + 3*Log[(-1 + r2)/(2*r2)]*
      Log[(-2*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
            (1 + (-1 + 2*xp)*zp)))/((-1 + r2)*(z*(-1 + zp) - zp)*
          (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))]^2 + 
     Pi^2*Log[((-1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - 
          xp*zp))/((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
         zp*(-1 + r2 + xp*zp + r2*xp*zp) - (1 + r2)*z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))] - 
     3*Log[(-2*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
            (1 + (-1 + 2*xp)*zp)))/((-1 + r2)*(z*(-1 + zp) - zp)*
          (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))]^2*
      Log[((-1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
        ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(-1 + r2 + xp*zp + 
           r2*xp*zp) - (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))] + 
     Log[((-1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
        ((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(-1 + r2 + xp*zp + 
           r2*xp*zp) - (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))]^3 - 
     3*Log[(-2*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
            (1 + (-1 + 2*xp)*zp)))/((-1 + r2)*(z*(-1 + zp) - zp)*
          (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))]^2*
      Log[((1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
         zp*(-1 + r2 + xp*zp + r2*xp*zp) - (1 + r2)*z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))/(2*r2*(z*(-1 + zp) - zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] + 
     6*Log[(-2*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp)))/((-1 + r2)*(z*(-1 + zp) - zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))]*PolyLog[2, (1 + r2)/(2*r2)] - 
     6*Log[(-2*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp)))/((-1 + r2)*(z*(-1 + zp) - zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))]*
      PolyLog[2, ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
         zp*(1 + r2 - xp*zp + r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))/(2*r2*(z*(-1 + zp) - zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] - 
     6*Log[(-2*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
           (1 + (-1 + 2*xp)*zp)))/((-1 + r2)*(z*(-1 + zp) - zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))]*
      PolyLog[2, (2*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)))/((1 + r2)*(-1 + xp)*z^2*
          (-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
         (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))] - 
     6*PolyLog[3, (1 + r2)/(2*r2)] + 
     6*PolyLog[3, ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
         zp*(1 + r2 - xp*zp + r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))/(2*r2*(z*(-1 + zp) - zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] + 
     6*PolyLog[3, ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
         zp*(1 + r2 - xp*zp + r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))/((1 + r2)*(z*(-1 + zp) - zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] - 
     6*PolyLog[3, -1/4*((-1 + r2)*((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
           zp*(1 + r2 - xp*zp + r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*
            (1 + (-1 + 2*xp)*zp)))/(r2*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
           z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)))] + 
     6*PolyLog[3, (2*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
          z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)))/((1 + r2)*(-1 + xp)*z^2*
          (-1 + zp)^2 + zp*(-1 + r2 + xp*zp + r2*xp*zp) - 
         (1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp))])/6, 
  G[0, ((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
      (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 
    ((1 + r2)*(z*(-1 + zp) - zp)*(-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))/
     ((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + zp*(1 + r2 - xp*zp + r2*xp*zp) - 
      (-1 + r2)*z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)), 1] -> 
   (Log[(2*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
            (1 + (-1 + 2*xp)*zp)))/((1 + r2)*(z*(-1 + zp) - zp)*
          (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))]^2*
      Log[((-1 + r2)*(-1 + xp)*z^2*(-1 + zp)^2 + 
         zp*(1 + r2 - xp*zp + r2*xp*zp) - (-1 + r2)*z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp))/((1 + r2)*(z*(-1 + zp) - zp)*
         (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))])/2 + 
    Log[(2*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - z*(-1 + zp)*
          (1 + (-1 + 2*xp)*zp)))/((1 + r2)*(z*(-1 + zp) - zp)*
        (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))]*
     PolyLog[2, (2*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
         z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)))/((1 + r2)*(z*(-1 + zp) - zp)*
        (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] - 
    PolyLog[3, (2*((-1 + xp)*z^2*(-1 + zp)^2 + xp*zp^2 - 
        z*(-1 + zp)*(1 + (-1 + 2*xp)*zp)))/((1 + r2)*(z*(-1 + zp) - zp)*
       (-1 + (-1 + xp)*z*(-1 + zp) - xp*zp))] + Zeta[3], 
  G[0, 0, 0, 1, 1 - zp/xp] -> -PolyLog[4, 1 - zp/xp], 
  G[0, 0, 1, 1, 1 - zp/xp] -> -1/90*Pi^4 - (Pi^2*Log[zp/xp]^2)/12 + 
    Log[zp/xp]^4/12 - (Log[zp/xp]^3*Log[-1 + zp/xp])/6 - 
    Log[zp/xp]*PolyLog[3, 1 - zp/xp] + PolyLog[4, 1 - xp/zp] + 
    PolyLog[4, xp/zp] + PolyLog[4, 1 - zp/xp] + Log[zp/xp]*Zeta[3], 
  G[0, 1, 1, 1, 1 - zp/xp] -> -1/90*Pi^4 + (Log[zp/xp]^3*Log[1 - zp/xp])/6 + 
    (Log[zp/xp]^2*PolyLog[2, zp/xp])/2 - Log[zp/xp]*PolyLog[3, zp/xp] + 
    PolyLog[4, zp/xp]}, 
 {r1j1 -> SeriesData[\[CurlyEpsilon], 0, {((-1 + xp)*(-1 + zp))/xp, 
     ((-1 + xp)*(-1 + zp)*(-4 + Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]))/
      (2*xp), -1/8*((-1 + xp)*(-1 + zp)*(-24 + Pi^2 + 
         8*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2] - 
         Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2))/xp}, 0, 3, 1], 
  r1j2 -> SeriesData[\[CurlyEpsilon], 0, {(-1 + zp)/Pi, 
     ((-1 + zp)*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2])/(2*Pi), 
     -1/24*((-1 + zp)*(2*Pi^2 - 3*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2))/
       Pi, -1/48*((-1 + zp)*(2*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2] - 
         Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^3 - 16*Zeta[3]))/Pi, 
     ((-1 + zp)*(4*Pi^4 - 60*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2 + 
        15*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^4 + 
        960*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]*Zeta[3]))/(5760*Pi)}, 0, 
    5, 1], r1j3 -> SeriesData[\[CurlyEpsilon], 0, {(-2*xp^2)/(Pi - Pi*xp), 
     (xp^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2])/(Pi*(-1 + xp)), 
     (xp^2*(-2*Pi^2 + 3*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2))/
      (12*Pi*(-1 + xp)), 
     -1/24*(xp^2*(2*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2] - 
         Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^3 - 16*Zeta[3]))/
       (Pi*(-1 + xp)), 
     (xp^2*(4*Pi^4 - 60*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2 + 
        15*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^4 + 
        960*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]*Zeta[3]))/
      (2880*Pi*(-1 + xp))}, 0, 5, 1], 
  r2j3 -> SeriesData[\[CurlyEpsilon], 0, {(-2*xp^2)/(Pi - Pi*xp), 
     (xp^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2])/(Pi*(-1 + xp)), 
     (xp^2*(-2*Pi^2 + 3*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2))/
      (12*Pi*(-1 + xp)), 
     -1/24*(xp^2*(2*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2] - 
         Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^3 - 16*Zeta[3]))/
       (Pi*(-1 + xp)), 
     (xp^2*(4*Pi^4 - 60*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2 + 
        15*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^4 + 
        960*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]*Zeta[3]))/
      (2880*Pi*(-1 + xp))}, 0, 5, 1], 
  r1j4 -> SeriesData[\[CurlyEpsilon], 0, {(-2*xp^2)/(Pi*(-1 + xp)*(-1 + zp)), 
     -((xp^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2])/
       (Pi*(-1 + xp)*(-1 + zp))), 
     (xp^2*(2*Pi^2 - 3*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2))/
      (12*Pi*(-1 + xp)*(-1 + zp)), 
     (xp^2*(2*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2] - 
        Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^3 - 16*Zeta[3]))/
      (24*Pi*(-1 + xp)*(-1 + zp)), 
     -1/2880*(xp^2*(4*Pi^4 - 60*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^
           2 + 15*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^4 + 
         960*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]*Zeta[3]))/
       (Pi*(-1 + xp)*(-1 + zp))}, 0, 5, 1], 
  r1j5 -> SeriesData[\[CurlyEpsilon], 0, {-1/2*(-1 + xp)/Pi, 
     -1/4*((-1 + xp)*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2])/Pi, 
     ((-1 + xp)*(2*Pi^2 - 3*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2))/
      (48*Pi), ((-1 + xp)*(2*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2] - 
        Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^3 - 16*Zeta[3]))/(96*Pi), 
     -1/11520*((-1 + xp)*(4*Pi^4 - 60*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/
             xp^2]^2 + 15*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^4 + 
         960*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]*Zeta[3]))/Pi}, 0, 5, 1], 
  r1j6 -> SeriesData[\[CurlyEpsilon], 0, {(2*xp^2)/(Pi - Pi*zp), 
     (xp^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2])/(Pi - Pi*zp), 
     (xp^2*(2*Pi^2 - 3*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2))/
      (12*Pi*(-1 + zp)), 
     (xp^2*(2*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2] - 
        Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^3 - 16*Zeta[3]))/
      (24*Pi*(-1 + zp)), -1/2880*
      (xp^2*(4*Pi^4 - 60*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2 + 
         15*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^4 + 
         960*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]*Zeta[3]))/
       (Pi*(-1 + zp))}, 0, 5, 1], r1j7 -> SeriesData[\[CurlyEpsilon], 0, 
    {(2*xp^2)/(Pi - Pi*zp), (xp^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2])/
      (Pi - Pi*zp), (xp^2*(2*Pi^2 - 3*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^
          2))/(12*Pi*(-1 + zp)), 
     (xp^2*(2*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2] - 
        Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^3 - 16*Zeta[3]))/
      (24*Pi*(-1 + zp)), -1/2880*
      (xp^2*(4*Pi^4 - 60*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2 + 
         15*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^4 + 
         960*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]*Zeta[3]))/
       (Pi*(-1 + zp))}, 0, 5, 1], r1j8 -> SeriesData[\[CurlyEpsilon], 0, 
    {((-1 + xp)*(-1 + zp))/Pi, ((-1 + xp)*(-1 + zp)*
       Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2])/(2*Pi), 
     -1/24*((-1 + xp)*(-1 + zp)*(2*Pi^2 - 
         3*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2))/Pi, 
     -1/48*((-1 + xp)*(-1 + zp)*(2*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/
            xp^2] - Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^3 - 16*Zeta[3]))/
       Pi, ((-1 + xp)*(-1 + zp)*(4*Pi^4 - 
        60*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2 + 
        15*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^4 + 
        960*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]*Zeta[3]))/(5760*Pi)}, 0, 
    5, 1], r1j9 -> SeriesData[\[CurlyEpsilon], 0, 
    {(2*(-1 + xp)*xp*(-1 + zp))/Pi, ((-1 + xp)*xp*(-1 + zp)*
       Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2])/Pi, 
     -1/12*((-1 + xp)*xp*(-1 + zp)*(2*Pi^2 - 
         3*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2))/Pi, 
     -1/24*((-1 + xp)*xp*(-1 + zp)*(2*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/
            xp^2] - Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^3 - 16*Zeta[3]))/
       Pi, ((-1 + xp)*xp*(-1 + zp)*(4*Pi^4 - 
        60*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2 + 
        15*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^4 + 
        960*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]*Zeta[3]))/(2880*Pi)}, 0, 
    5, 1], r1j10 -> SeriesData[\[CurlyEpsilon], 0, 
    {((-1 + xp)*xp*(-1 + zp))/Pi, ((-1 + xp)*xp*(-1 + zp)*
       Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2])/(2*Pi), 
     -1/24*((-1 + xp)*xp*(-1 + zp)*(2*Pi^2 - 
         3*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2))/Pi, 
     -1/48*((-1 + xp)*xp*(-1 + zp)*(2*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/
            xp^2] - Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^3 - 16*Zeta[3]))/
       Pi, ((-1 + xp)*xp*(-1 + zp)*(4*Pi^4 - 
        60*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2 + 
        15*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^4 + 
        960*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]*Zeta[3]))/(5760*Pi)}, 0, 
    5, 1], r2j10 -> SeriesData[\[CurlyEpsilon], 0, 
    {((-1 + xp)*xp*(-1 + zp))/Pi, ((-1 + xp)*xp*(-1 + zp)*
       Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2])/(2*Pi), 
     -1/24*((-1 + xp)*xp*(-1 + zp)*(2*Pi^2 - 
         3*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2))/Pi, 
     -1/48*((-1 + xp)*xp*(-1 + zp)*(2*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/
            xp^2] - Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^3 - 16*Zeta[3]))/
       Pi, ((-1 + xp)*xp*(-1 + zp)*(4*Pi^4 - 
        60*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2 + 
        15*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^4 + 
        960*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]*Zeta[3]))/(5760*Pi)}, 0, 
    5, 1], r1j11 -> SeriesData[\[CurlyEpsilon], 0, 
    {(2*(-1 + xp)*xp^2)/Pi, ((-1 + xp)*xp^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/
         xp^2])/Pi, -1/12*((-1 + xp)*xp^2*(2*Pi^2 - 
         3*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2))/Pi, 
     -1/24*((-1 + xp)*xp^2*(2*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2] - 
         Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^3 - 16*Zeta[3]))/Pi, 
     ((-1 + xp)*xp^2*(4*Pi^4 - 60*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^
          2 + 15*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^4 + 
        960*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]*Zeta[3]))/(2880*Pi)}, 0, 
    5, 1], r2j11 -> SeriesData[\[CurlyEpsilon], 0, 
    {(2*(-1 + xp)*xp^2)/Pi, ((-1 + xp)*xp^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/
         xp^2])/Pi, -1/12*((-1 + xp)*xp^2*(2*Pi^2 - 
         3*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2))/Pi, 
     -1/24*((-1 + xp)*xp^2*(2*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2] - 
         Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^3 - 16*Zeta[3]))/Pi, 
     ((-1 + xp)*xp^2*(4*Pi^4 - 60*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^
          2 + 15*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^4 + 
        960*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]*Zeta[3]))/(2880*Pi)}, 0, 
    5, 1], r1j12 -> SeriesData[\[CurlyEpsilon], 0, 
    {-(((-1 + xp)*xp)/Pi), 
     -1/2*((-1 + xp)*xp*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2])/Pi, 
     ((-1 + xp)*xp*(2*Pi^2 - 3*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2))/
      (24*Pi), ((-1 + xp)*xp*(2*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2] - 
        Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^3 - 16*Zeta[3]))/(48*Pi), 
     -1/5760*((-1 + xp)*xp*(4*Pi^4 - 60*Pi^2*
          Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2 + 
         15*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^4 + 
         960*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]*Zeta[3]))/Pi}, 0, 5, 1], 
  r1j13 -> SeriesData[\[CurlyEpsilon], 0, 
    {(-2*(-1 + xp)*xp^2)/(Pi*(-1 + zp)), 
     -(((-1 + xp)*xp^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2])/
       (Pi*(-1 + zp))), ((-1 + xp)*xp^2*(2*Pi^2 - 
        3*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2))/(12*Pi*(-1 + zp)), 
     ((-1 + xp)*xp^2*(2*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2] - 
        Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^3 - 16*Zeta[3]))/
      (24*Pi*(-1 + zp)), -1/2880*
      ((-1 + xp)*xp^2*(4*Pi^4 - 60*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/
             xp^2]^2 + 15*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^4 + 
         960*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]*Zeta[3]))/
       (Pi*(-1 + zp))}, 0, 5, 1], r1j14 -> SeriesData[\[CurlyEpsilon], 0, 
    {(2*xp*(-1 + zp))/Pi, (xp*(-1 + zp)*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/
         xp^2])/Pi, -1/12*(xp*(-1 + zp)*(2*Pi^2 - 
         3*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2))/Pi, 
     -1/24*(xp*(-1 + zp)*(2*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2] - 
         Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^3 - 16*Zeta[3]))/Pi, 
     (xp*(-1 + zp)*(4*Pi^4 - 60*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^
          2 + 15*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^4 + 
        960*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]*Zeta[3]))/(2880*Pi)}, 0, 
    5, 1], r2j14 -> SeriesData[\[CurlyEpsilon], 0, 
    {(2*(-1 + xp)*xp*(-1 + zp))/Pi, ((-1 + xp)*xp*(-1 + zp)*
       Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2])/Pi, 
     -1/12*((-1 + xp)*xp*(-1 + zp)*(2*Pi^2 - 
         3*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2))/Pi, 
     -1/24*((-1 + xp)*xp*(-1 + zp)*(2*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/
            xp^2] - Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^3 - 16*Zeta[3]))/
       Pi, ((-1 + xp)*xp*(-1 + zp)*(4*Pi^4 - 
        60*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2 + 
        15*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^4 + 
        960*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]*Zeta[3]))/(2880*Pi)}, 0, 
    5, 1], r1j15 -> SeriesData[\[CurlyEpsilon], 0, 
    {(2*xp^2)/Pi, (xp^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2])/Pi, 
     ((-2*Pi*xp^2)/3 + (xp^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2)/Pi)/4, 
     -1/24*(xp^2*(2*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2] - 
         Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^3 - 16*Zeta[3]))/Pi, 
     (xp^2*(4*Pi^4 - 60*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2 + 
        15*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^4 + 
        960*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]*Zeta[3]))/(2880*Pi)}, 0, 
    5, 1], r2j15 -> SeriesData[\[CurlyEpsilon], 0, 
    {(2*(-1 + xp)*xp^2)/Pi, ((-1 + xp)*xp^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/
         xp^2])/Pi, -1/12*((-1 + xp)*xp^2*(2*Pi^2 - 
         3*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2))/Pi, 
     -1/24*((-1 + xp)*xp^2*(2*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2] - 
         Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^3 - 16*Zeta[3]))/Pi, 
     ((-1 + xp)*xp^2*(4*Pi^4 - 60*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^
          2 + 15*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^4 + 
        960*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]*Zeta[3]))/(2880*Pi)}, 0, 
    5, 1], r3j15 -> SeriesData[\[CurlyEpsilon], 0, 
    {(-2*xp^2*(-1 + zp))/Pi, 
     -((xp^2*(-1 + zp)*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2])/Pi), 
     (xp^2*(-1 + zp)*(2*Pi^2 - 3*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2))/
      (12*Pi), (xp^2*(-1 + zp)*(2*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/
           xp^2] - Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^3 - 16*Zeta[3]))/
      (24*Pi), -1/2880*(xp^2*(-1 + zp)*(4*Pi^4 - 
         60*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2 + 
         15*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^4 + 
         960*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]*Zeta[3]))/Pi}, 0, 5, 1], 
  r4j15 -> SeriesData[\[CurlyEpsilon], 0, {(-2*(-1 + xp)*xp^2*(-1 + zp))/Pi, 
     -(((-1 + xp)*xp^2*(-1 + zp)*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2])/Pi), 
     ((-1 + xp)*xp^2*(-1 + zp)*(2*Pi^2 - 
        3*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2))/(12*Pi), 
     ((-1 + xp)*xp^2*(-1 + zp)*(2*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/
           xp^2] - Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^3 - 16*Zeta[3]))/
      (24*Pi), -1/2880*((-1 + xp)*xp^2*(-1 + zp)*
        (4*Pi^4 - 60*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2 + 
         15*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^4 + 
         960*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]*Zeta[3]))/Pi}, 0, 5, 1], 
  r1j16 -> SeriesData[\[CurlyEpsilon], 0, {(2*xp^2)/(Pi - Pi*zp), 
     (xp^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2])/(Pi - Pi*zp), 
     (xp^2*(2*Pi^2 - 3*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2))/
      (12*Pi*(-1 + zp)), 
     (xp^2*(2*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2] - 
        Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^3 - 16*Zeta[3]))/
      (24*Pi*(-1 + zp)), -1/2880*
      (xp^2*(4*Pi^4 - 60*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2 + 
         15*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^4 + 
         960*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]*Zeta[3]))/
       (Pi*(-1 + zp))}, 0, 5, 1], r1j17 -> SeriesData[\[CurlyEpsilon], 0, 
    {(-2*xp^2*(-1 + zp))/(Pi*(1 + zp)), 
     -((xp^2*(-1 + zp)*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2])/
       (Pi*(1 + zp))), (xp^2*(-1 + zp)*(2*Pi^2 - 
        3*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2))/(12*Pi*(1 + zp)), 
     (xp^2*(-1 + zp)*(2*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2] - 
        Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^3 - 16*Zeta[3]))/
      (24*Pi*(1 + zp)), -1/2880*(xp^2*(-1 + zp)*
        (4*Pi^4 - 60*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2 + 
         15*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^4 + 
         960*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]*Zeta[3]))/(Pi*(1 + zp))}, 
    0, 5, 1], r2j17 -> SeriesData[\[CurlyEpsilon], 0, 
    {(2*xp^2*(-1 + zp))/Pi, (xp^2*(-1 + zp)*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/
         xp^2])/Pi, -1/12*(xp^2*(-1 + zp)*(2*Pi^2 - 
         3*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2))/Pi, 
     -1/24*(xp^2*(-1 + zp)*(2*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2] - 
         Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^3 - 16*Zeta[3]))/Pi, 
     (xp^2*(-1 + zp)*(4*Pi^4 - 60*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^
          2 + 15*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^4 + 
        960*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]*Zeta[3]))/(2880*Pi)}, 0, 
    5, 1], r3j17 -> SeriesData[\[CurlyEpsilon], 0, 
    {(2*(-1 + xp)*xp^2*(-1 + zp))/(Pi*(1 + zp)), 
     ((-1 + xp)*xp^2*(-1 + zp)*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2])/
      (Pi*(1 + zp)), -1/12*((-1 + xp)*xp^2*(-1 + zp)*
        (2*Pi^2 - 3*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2))/(Pi*(1 + zp)), 
     -1/24*((-1 + xp)*xp^2*(-1 + zp)*
        (2*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2] - 
         Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^3 - 16*Zeta[3]))/
       (Pi*(1 + zp)), ((-1 + xp)*xp^2*(-1 + zp)*
       (4*Pi^4 - 60*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2 + 
        15*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^4 + 
        960*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]*Zeta[3]))/
      (2880*Pi*(1 + zp))}, 0, 5, 1], 
  r4j17 -> SeriesData[\[CurlyEpsilon], 0, {(2*(-1 + xp)*xp^2*(-1 + zp))/Pi, 
     ((-1 + xp)*xp^2*(-1 + zp)*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2])/Pi, 
     -1/12*((-1 + xp)*xp^2*(-1 + zp)*(2*Pi^2 - 
         3*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2))/Pi, 
     -1/24*((-1 + xp)*xp^2*(-1 + zp)*
        (2*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2] - 
         Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^3 - 16*Zeta[3]))/Pi, 
     ((-1 + xp)*xp^2*(-1 + zp)*(4*Pi^4 - 60*Pi^2*
         Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2 + 
        15*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^4 + 
        960*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]*Zeta[3]))/(2880*Pi)}, 0, 
    5, 1], r1j18 -> SeriesData[\[CurlyEpsilon], 0, 
    {(-2*xp^2)/(Pi + Pi*zp), -((xp^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2])/
       (Pi + Pi*zp)), 
     (xp^2*(2*Pi^2 - 3*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2))/
      (12*Pi*(1 + zp)), 
     (xp^2*(2*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2] - 
        Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^3 - 16*Zeta[3]))/
      (24*Pi*(1 + zp)), -1/2880*
      (xp^2*(4*Pi^4 - 60*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2 + 
         15*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^4 + 
         960*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]*Zeta[3]))/(Pi*(1 + zp))}, 
    0, 5, 1], r2j18 -> SeriesData[\[CurlyEpsilon], 0, 
    {(2*xp^2)/(Pi*(-1 + xp)*(1 + zp)), 
     (xp^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2])/(Pi*(-1 + xp)*(1 + zp)), 
     -1/12*(xp^2*(2*Pi^2 - 3*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2))/
       (Pi*(-1 + xp)*(1 + zp)), 
     -1/24*(xp^2*(2*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2] - 
         Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^3 - 16*Zeta[3]))/
       (Pi*(-1 + xp)*(1 + zp)), 
     (xp^2*(4*Pi^4 - 60*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2 + 
        15*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^4 + 
        960*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]*Zeta[3]))/
      (2880*Pi*(-1 + xp)*(1 + zp))}, 0, 5, 1], 
  r1j19 -> SeriesData[\[CurlyEpsilon], 0, {(-2*(-1 + xp)*xp^2)/(Pi*(1 + zp)), 
     -(((-1 + xp)*xp^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2])/
       (Pi*(1 + zp))), ((-1 + xp)*xp^2*(2*Pi^2 - 
        3*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2))/(12*Pi*(1 + zp)), 
     ((-1 + xp)*xp^2*(2*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2] - 
        Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^3 - 16*Zeta[3]))/
      (24*Pi*(1 + zp)), -1/2880*((-1 + xp)*xp^2*
        (4*Pi^4 - 60*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2 + 
         15*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^4 + 
         960*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]*Zeta[3]))/(Pi*(1 + zp))}, 
    0, 5, 1], r2j19 -> SeriesData[\[CurlyEpsilon], 0, 
    {(2*xp^2)/(Pi + Pi*zp), (xp^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2])/
      (Pi + Pi*zp), 
     -1/12*(xp^2*(2*Pi^2 - 3*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2))/
       (Pi*(1 + zp)), 
     -1/24*(xp^2*(2*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2] - 
         Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^3 - 16*Zeta[3]))/
       (Pi*(1 + zp)), 
     (xp^2*(4*Pi^4 - 60*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2 + 
        15*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^4 + 
        960*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]*Zeta[3]))/
      (2880*Pi*(1 + zp))}, 0, 5, 1], 
  r1j20 -> SeriesData[\[CurlyEpsilon], 0, {(2*xp^2*(-1 + zp))/(Pi*(1 + zp)), 
     (xp^2*(-1 + zp)*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2])/(Pi*(1 + zp)), 
     -1/12*(xp^2*(-1 + zp)*(2*Pi^2 - 3*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^
           2))/(Pi*(1 + zp)), 
     -1/24*(xp^2*(-1 + zp)*(2*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2] - 
         Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^3 - 16*Zeta[3]))/
       (Pi*(1 + zp)), (xp^2*(-1 + zp)*(4*Pi^4 - 
        60*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2 + 
        15*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^4 + 
        960*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]*Zeta[3]))/
      (2880*Pi*(1 + zp))}, 0, 5, 1], 
  r2j20 -> SeriesData[\[CurlyEpsilon], 0, 
    {(-2*xp^2*(-1 + zp))/(Pi*(-1 + xp)*(1 + zp)), 
     -((xp^2*(-1 + zp)*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2])/
       (Pi*(-1 + xp)*(1 + zp))), 
     (xp^2*(-1 + zp)*(2*Pi^2 - 3*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2))/
      (12*Pi*(-1 + xp)*(1 + zp)), 
     (xp^2*(-1 + zp)*(2*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2] - 
        Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^3 - 16*Zeta[3]))/
      (24*Pi*(-1 + xp)*(1 + zp)), 
     -1/2880*(xp^2*(-1 + zp)*(4*Pi^4 - 60*Pi^2*
          Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2 + 
         15*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^4 + 
         960*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]*Zeta[3]))/
       (Pi*(-1 + xp)*(1 + zp))}, 0, 5, 1], 
  r3j20 -> SeriesData[\[CurlyEpsilon], 0, {(2*xp^2*(-1 + zp))/Pi, 
     (xp^2*(-1 + zp)*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2])/Pi, 
     -1/12*(xp^2*(-1 + zp)*(2*Pi^2 - 3*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^
           2))/Pi, -1/24*(xp^2*(-1 + zp)*
        (2*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2] - 
         Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^3 - 16*Zeta[3]))/Pi, 
     (xp^2*(-1 + zp)*(4*Pi^4 - 60*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^
          2 + 15*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^4 + 
        960*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]*Zeta[3]))/(2880*Pi)}, 0, 
    5, 1], r4j20 -> SeriesData[\[CurlyEpsilon], 0, 
    {(2*xp^2*(-1 + zp))/(Pi*(-1 + xp)), 
     (xp^2*(-1 + zp)*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2])/(Pi*(-1 + xp)), 
     -1/12*(xp^2*(-1 + zp)*(2*Pi^2 - 3*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^
           2))/(Pi*(-1 + xp)), 
     -1/24*(xp^2*(-1 + zp)*(2*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2] - 
         Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^3 - 16*Zeta[3]))/
       (Pi*(-1 + xp)), (xp^2*(-1 + zp)*(4*Pi^4 - 
        60*Pi^2*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^2 + 
        15*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]^4 + 
        960*Log[((-1 + xp)^2*(-1 + zp)^2*zp)/xp^2]*Zeta[3]))/
      (2880*Pi*(-1 + xp))}, 0, 5, 1]}, 
 {r1 -> Sqrt[1 - (4*xp*zp)/(xp + z + xp*z*(-1 + zp) + zp - z*zp)^2], 
  r2 -> Sqrt[1 - (4*xp*zp)/(1 + xp*zp + z*(-1 + xp + zp - xp*zp))^2]}}

